Approximation Theory Based Methods for RKHS Bandits

The RKHS bandit problem (also called kernelized multi-armed bandit problem) is an online optimization problem of non-linear functions with noisy feedback. Although the problem has been extensively studied, there are unsatisfactory results for some problems compared to the well-studied linear bandit case. Specifically, there is no general algorithm for the adversarial RKHS bandit problem. In addition, high computational complexity of existing algorithms hinders practical application. We address these issues by considering a novel amalgamation of approximation theory and the misspecified linear bandit problem. Using an approximation method, we propose efficient algorithms for the stochastic RKHS bandit problem and the first general algorithm for the adversarial RKHS bandit problem. Furthermore, we empirically show that one of our proposed methods has comparable cumulative regret to IGP-UCB and its running time is much shorter.

==> anc/Cargo.toml <==
[package]
name = "rkhs-app-bandit"
version = "0.1.0"
authors = ["sho takemori <takemori.sho@fujixerox.co.jp>"]
edition = "2018"

# See more keys and their definitions at https://doc.rust-lang.org/cargo/reference/manifest.html

[lib]
name = "rkhs_app_bandit"
crate-type = ["cdylib"]

[dependencies]
rayon = "1.3.0"
rand_distr = "0.2.2"
rand = "0.7.3"
serde-pickle = "0.6.0"
serde = { version = "1.0", features = ["derive"] }
nalgebra = {version = "0.21.1", features = ["serde-serialize"]}
itertools = "0.9.0"
ndarray = { version = "0.13.0"}
# MIT
ndarray-linalg = { version = "0.12", features = ["openblas"] }
maplit = "*"
# MIT
bincode = "1.3.1"
# MIT
statrs = "0.13.0"

# Apache-2.0
[dependencies.pyo3]
version = "0.10.1"
features = ["extension-module"]


[dev-dependencies]
criterion = "0.3"

[[bench]]
name = "my_benchmark"
harness = false


==> anc/FX_SOFTWARE_LICENSE_AGREEMENT_FOR_EVALUATION.txt <==
SOFTWARE LICENSE AGREEMENT FOR EVALUATION

This Agreement, is a legal contract between Fuji Xerox Co., Ltd., with its principal place of business at 9-7-3 Akasaka, Minato-ku, Tokyo 107-0052, Japan (hereinafter referred to as "FX"), and a person who uses or otherwise accesses or installs the Software (hereinafter referred to as “User(s)”).

READ THE TERMS AND CONDITIONS OF THIS AGREEMENT CAREFULLY BEFORE INSTALLING OR OTHERWISE ACCESSING OR USING FX'S PROPRIETARY SOFTWARE ACCOMPANIED BY THIS AGREEMENT (the "SOFTWARE"). THE SOFTWARE IS COPYRIGHTED AND IT IS LICENSED TO USER UNDER THIS AGREEMENT, NOT SOLD TO USER. BY INSTALLING OR OTHERWISE ACCESSING OR USING THE SOFTWARE, USER ACKNOWLEDGES THAT USER HAS READ THIS AGREEMENT, THAT USER UNDERSTANDS IT, AND THAT USER ACCEPTS AND AGREES TO BE BOUND BY ITS TERMS. IF AT ANY TIME USER IS NOT WILLING TO BE BOUND BY THE TERMS OF THIS AGREEMENT, USER SHOULD TERMINATE THE INSTALLATION PROCESS, IMMEDIATELY CEASE AND REFRAIN FROM ACCESSING OR USING THE SOFTWARE AND DELETE ANY COPIES USER MAY HAVE. THIS AGREEMENT REPRESENTS THE ENTIRE AGREEMENT BETWEEN USER AND FX CONCERNING THE SOFTWARE.


WITNESSETH THAT:

WHEREAS, User wishes to obtain a license to use the Software to enable User to evaluate; and
WHEREAS, FX is the owner of all rights, including all patent rights, and copyrights in and to the Software and related documentation listed in Exhibit A to this Agreement, and FX wishes to grant such a license to User, pursuant and subject to the terms and conditions of this Agreement.

NOW, THEREFORE, As a condition to FX's provision of the Software to User, FX has required User to execute this Agreement. In consideration of the mutual agreements contained in this Agreement, User and FX (hereinafter each referred to as "Party" and collectively as “Parties”) hereby agree as follows:

Article 1.	Definitions
1.1	"Documentation" means the user, system and installation documentation for the Software.
1.2	"Software" means the computer programs in machine-readable, object code form specified in Exhibit A, and any additional computer programs delivered to User in machine-readable, object code or source code form during the term of this Agreement.
1.3	"Intellectual Property Rights" means all patents, utility models, designs, trademarks, copyrights, mask work rights, know-how and all other intellectual property rights.


Article 2.	Grant of Evaluation License
2.1	Subject to the terms and conditions hereof, FX grants User a royalty-free, non-exclusive, non-transferable license to allow access to use the Software and Documentation solely and exclusively for the purpose of demonstration or evaluation of the Software. User shall not use the Software to perform any other commercial or business purpose.
2.2	This Agreement is effective upon User’s installing, accessing, and using the Software, even if User has not expressly accepted this Agreement.
2.3     Without prejudice to any other rights, FX may terminate this Agreement without notice to User. User may terminate this Agreement at any time by User’s decision to terminate the Agreement to FX and ceasing use of the Software. Upon any termination or expiration of this Agreement for any reason, User agrees to uninstall the Software and destroy all copies of the Software.

Article 3.	Proprietary Rights
3.1	User acknowledges and agrees that the copyright, patent, trade secret, and all other Intellectual Property Rights of whatever nature in the Software and Documentation shall remain the property of FX. Without limitation, User acknowledges that all patent rights and copyrights in the Software shall remain the exclusive property of FX at all times.
3.2	User agrees not to copy, distribute, sell, assign, lease, sublicense or otherwise transfer the Software or any portion thereof or allow access thereof to any third party except as may be necessary to fulfill the evaluation purpose.
3.3     User shall take appropriate action, by instruction, agreement, or otherwise, with respect to its employees permitted under this Agreement to have access to the Software to ensure that all of User's obligations under this Article 3 shall be satisfied.
3.4    User further agrees not to remove from view any copyright legend, trademark or confidentiality notice appearing on the Software or Software output, or adapt, translate, reverse engineer, decompile or otherwise derive the source code for the Software.


Article 4.	Warranty and Disclaimer
THE SOFTWARE IS LICENSED TO USER "AS IS," WITHOUT ANY TRAINING, MAINTENANCE, OR SERVICE OBLIGATIONS WHATSOEVER ON THE PART OF FX. FX MAKES NO EXPRESS OR IMPLIED WARRANTIES OF ANY TYPE WHATSOEVER, INCLUDING WITHOUT LIMITATION THE IMPLIED WARRANTIES OF MERCHANTABILITY, OF FITNESS FOR A PARTICULAR PURPOSE AND OF NON-INFRINGEMENT ON COPYRIGHT OR ANY OTHER RIGHT OF THIRD PARTIES.  USER ASSUMES ALL RISKS ASSOCIATED WITH ITS USE OF THE SOFTWARE, INCLUDING WITHOUT LIMITATION RISKS RELATING TO QUALITY, PERFORMANCE, DATA LOSS, AND UTILITY IN A PRODUCTION ENVIRONMENT.

Article 5.	Limitation of Liability
IN NO EVENT SHALL FX BE LIABLE TO USER OR TO ANY THIRD PARTY FOR ANY INDIRECT, SPECIAL, INCIDENTAL, OR CONSEQUENTIAL DAMAGES, INCLUDING BUT NOT LIMITED TO DAMAGES FOR PERSONAL INJURY, PROPERTY DAMAGE, LOST PROFITS, OR OTHER ECONOMIC LOSS, ARISING IN CONNECTION WITH USER'S USE OF OR INABILITY TO USE THE SOFTWARE, IN CONNECTION WITH FX'S PROVISION OF OR FAILURE TO PROVIDE SERVICES PERTAINING TO THE SOFTWARE, OR AS A RESULT OF ANY DEFECT IN THE SOFTWARE. THIS DISCLAIMER OF LIABILITY SHALL APPLY REGARD LESS OF THE FORM OF ACTION THAT MAY BE BROUGHT AGAINST FX, WHETHER IN CONTRACT OR TORT, INCLUDING WITHOUT LIMITATION ANY ACTION FOR NEGLIGENCE.  USER'S SOLE REMEDY IN THE EVENT OF ANY BREACH OF THIS AGREEMENT BY FX SHALL BE TERMINATION PURSUANT TO ARTICLE 2.

Article 6.	Miscellaneous
6.1	User shall not assign, delegate or transfer this Agreement or the benefits or obligations hereof to any third party without the prior written consent of FX. This Agreement shall be binding upon the Parties and their heirs, successors and valid assigns, as the case may be.
6.2  	If any provision, or part of a provision, of this Agreement is or becomes illegal, unenforceable, or invalidated, by operation of law or otherwise, that provision or part shall to that extent be deemed omitted, and the remainder of this Agreement shall remain in full force and effect.
6.3    This Agreement is the complete and exclusive statement of the agreement between the parties with respect to the subject matter hereof, and supersedes all written and oral contracts, proposals, and other communications between the Parties relating to that subject matter.
6.4	Without the prior written consent of FX, User shall not (a) make any news release, public announcement, denial or confirmation of this Agreement or its subject matter, or (b) advertise or publish any facts relating to this Agreement.
6.5	If either Party to this Agreement initiates a legal action or proceeding to enforce or interpret any part of this Agreement, the prevailing Party in such action shall be entitled to recover, as an element of the costs of such action and not as damages, its attorneys' fees and other costs associated with such action or proceeding.
6.6    The headings and titles of this Agreement are inserted for convenience only, and shall not affect the construction or interpretation of any provision.
6.7	If any term of this Agreement is held by a court of competent jurisdiction to be illegal, invalid or unenforceable, then in such jurisdiction, such term shall be replaced by such a term which comes closest to the meaning and purpose of the replaced provision and the remainder of this Agreement will remain in full force and effect, and this Agreement shall not in any way be affected in any other jurisdiction.
6.8　  This Agreement shall be governed and construed in all respects in accordance with the laws of Japan. The Parties agree that all disputes arising out of or in connection with the present contract shall be finally settled under the Rules of Arbitration of the International Chamber of Commerce by one or more arbitrators appointed in accordance with the said Rules. The place of arbitration shall be in Tokyo, Japan.  Any judgment upon the award rendered by the arbitration shall be final, conclusive and binding and may be entered and enforced in any court having jurisdiction thereof.
6.9     This Agreement constitutes the entire Agreement of the Parties as to the subject matter hereof and supersedes all prior and contemporaneous communications. This Agreement shall not be modified, except by a written contract signed by duly authorized representatives of FX and User.
 
EXHIBIT A
Cargo.toml
rkhs_app_bandit/__init__.py
rkhs_app_bandit/plot_graph.py
src/lib.rs
src/kernels.rs
src/nbasis.rs
src/policies.rs
src/simulation.rs
src/traits.rs
src/utils.rs
src/policies/app_ucb.rs
src/policies/bbkb.rs
src/policies/igp_ucb.rs
src/policies/rand.rs

==> anc/README.md <==
# Source Code for "Efficient RKHS Bandit Algorithms Based on Approximation Theory"
This is source code for the paper "Efficient RKHS Bandit Algorithms Based on Approximation Theory".
Most of the all files are written in in the [the Rust Programing Language](https://www.rust-lang.org/).

Algorithms are implemented in modules in `src/policies`.
PG-UCB is implemented in `src/policies/app_ucb.rs`
and IGP-UCB is implemented in `src/policies/igp_ucb.rs`.
We use [pyo3](https://github.com/PyO3/pyo3) for Rust bindings for Python.
We recommend to use [maturin](https://github.com/PyO3/maturin) to generate library for Python.

To reproduce the experiment:
1. Create empty directories named `bincodes` and `run_results` at the top directoy of the project.
1. Run `cargo test save_rq_synthetic_envs --release` and `cargo test save_gaussian_synthetic_envs --release`  to generate and save reward environments.
1. Run `cargo test run_all_rq_rand --release` and `cargo test run_all_gauss_rand --release` to run the random policy and save results.
1. Run `cargo test run_all_rq_pg_ucb_dims --release` and `cargo test run_all_gauss_pg_ucb_dims --release` to run PG-UCB and save results.
1. Run `cargo test run_rq_igp_ucb --release` and `cargo test run_gauss_igp_ucb --release` to run IGP-UCB and save results.
1. Use functions (`etimes_table, rq_plot_normalized_cum_regret_all_dims, gauss_plot_normalized_cum_regret_all_dims`) in "rkhs_app_bandit/plot_graph.py" to load running time and normalized cummulative regrets.


# LISENCE
See "FX_SOFTWARE_LICENSE_AGREEMENT_FOR_EVALUATION.txt".

==> anc/benches/my_benchmark.rs <==
use criterion::{criterion_group, criterion_main, Criterion};

use nalgebra::DVector;

pub fn from_itr_benchmark(c: &mut Criterion) {
    let v: Vec<f64> = (0..1000).map(|x| x as f64).collect();
    c.bench_function("from_vec", |b| {
        b.iter(|| {
            let _w = DVector::from_iterator(1000, v.iter().cloned());
        })
    });
}

criterion_group!(benches, from_itr_benchmark);
criterion_main!(benches);


==> anc/my_benchmark.rs <==
use criterion::{criterion_group, criterion_main, Criterion};

use nalgebra::DVector;

pub fn from_itr_benchmark(c: &mut Criterion) {
    let v: Vec<f64> = (0..1000).map(|x| x as f64).collect();
    c.bench_function("from_vec", |b| {
        b.iter(|| {
            let _w = DVector::from_iterator(1000, v.iter().cloned());
        })
    });
}

criterion_group!(benches, from_itr_benchmark);
criterion_main!(benches);


==> anc/rkhs_app_bandit/plot_graph.py <==
from typing import Dict, Tuple

from rkhs_app_bandit import rkhs_app_bandit
import numpy as np
import os
import pandas as pd

import bootstrapped.bootstrap as bs
import bootstrapped.stats_functions as bs_stats


def envs_name_gauss(l_dim1, ptslen, dim):
    name = gauss_kernel_name(l_dim1, dim)
    return envs_name_gen(ptslen, dim, name)


def envs_name_gen(ptslen, dim, kern_name):
    return "envs_ptslen{}_dim{}_kern{}".format(ptslen, dim, kern_name)


def gauss_kernel_name(l_dim1, dim):
    return rkhs_app_bandit.gauss_kernel_name(l_dim1, dim)


def envs_name_rq(l_dim1, ac, ptslen, dim):
    return envs_name_gen(ptslen, dim, rq_kernel_name(l_dim1, ac, dim))


def rq_kernel_name(l_dim1, ac, dim):
    return rkhs_app_bandit.rq_kernel_name(l_dim1, ac, dim)


def pol_name_app_coarse(err, lam, delta, r, s):
    return "PGUCB_epsfac{}_lambda{}_delta{}_r{}_s{}".format(err, lam, delta, r, s)


def pol_name_igp_ucb(eta, delta, b, r):
    return "IGPUCB_{}".format("eta{}_delta{}_b{}_r{}".format(eta, delta, b, r))


def load_regrets_gauss_igpucb(ls_dim1, ptslen, dim, n_repeat, total_steps, eta, r):
    try:
        envs_name = envs_name_gauss(ls_dim1, ptslen, dim)
        pol_name = pol_name_igp_ucb(eta, delta=0.001, b=1, r=r)
        return rkhs_app_bandit.load_regrets(envs_name, n_repeat, total_steps, pol_name)
    except:
        return


def load_regrets_gauss_app_coarse(ls_dim1, ptslen, dim, err, n_repeat, total_steps, r):
    try:
        envs_name = envs_name_gauss(ls_dim1, ptslen, dim)
        pol_name = pol_name_app_coarse(err, lam=1, delta=0.001, r=r, s=1)
        return rkhs_app_bandit.load_regrets(envs_name, n_repeat, total_steps, pol_name)
    except:
        return


def load_regrets_gauss_rand(ls_dim1, ptslen, dim, n_repeat, total_steps):
    envs_name = envs_name_gauss(ls_dim1, ptslen, dim)
    pol_name = "random"
    return rkhs_app_bandit.load_regrets(envs_name, n_repeat, total_steps, pol_name)


def load_regrets_rq_app_coarse(ls_dim1, ac, ptslen, dim, err, n_repeat, total_steps, r):
    try:
        envs_name = envs_name_rq(ls_dim1, ac, ptslen, dim)
        pol_name = pol_name_app_coarse(err, lam=1, delta=0.001, r=r, s=1)
        return rkhs_app_bandit.load_regrets(envs_name, n_repeat, total_steps, pol_name)
    except:
        return


def load_regrets_rq_igpucb(ls_dim1, ac, ptslen, dim, n_repeat, total_steps, eta, r):
    try:
        envs_name = envs_name_rq(ls_dim1, ac, ptslen, dim)
        pol_name = pol_name_igp_ucb(eta, delta=0.001, b=1, r=r)
        return rkhs_app_bandit.load_regrets(envs_name, n_repeat, total_steps, pol_name)
    except:
        return


def load_regrets_rq_rand(ls_dim1, ac, ptslen, dim, n_repeat, total_steps):
    envs_name = envs_name_rq(ls_dim1, ac, ptslen, dim)
    pol_name = "random"
    return rkhs_app_bandit.load_regrets(envs_name, n_repeat, total_steps, pol_name)


def to_etime(log):
    a = np.array([l[1] for l in log])
    width = bs.bootstrap(a, stat_func=bs_stats.mean).error_width()
    return a.mean(), width


# EPS_DEFAULT = ["1e-2", "5e-3"]

EPS_DEFAULT = ["5e-3"]


def gauss_env_etimes(
    ls_dim1, ptslen, dim, n_repeat, total_steps, eps=EPS_DEFAULT
) -> Dict[str, np.ndarray]:
    r = load_gauss_stddev_mean(ls_dim1, ptslen, n_repeat, dim)
    appucb_regrets = []
    for e in eps:
        res = load_regrets_gauss_app_coarse(
            ls_dim1=ls_dim1,
            ptslen=ptslen,
            dim=dim,
            err=e,
            n_repeat=n_repeat,
            total_steps=total_steps,
            r=r,
        )
        appucb_regrets.append(res)
    igp_ucb_res = load_regrets_gauss_igpucb(
        ls_dim1=ls_dim1,
        ptslen=ptslen,
        dim=dim,
        n_repeat=n_repeat,
        total_steps=total_steps,
        eta=2 / total_steps,
        r=r,
    )
    d = {pg_ucb_name(e): to_etime(l) for e, l in zip(eps, appucb_regrets) if l is not None}
    if igp_ucb_res is not None:
        d["IGP-UCB"] = to_etime(igp_ucb_res)
    return d


def format_etime(etime):
    m, width = etime
    return "{:.2e}".format(m)


def etimes_table(
    ls_dim1_gauss=0.2,
    ls_dim1_rq=0.3,
    ac=2.0,
    n_repeat=10,
    total_steps=5000,
    include_igp=True,
    eps=EPS_DEFAULT,
):
    r"""
    ls_dim1_gauss is parameter for SE (Gaussian) kernels
    and
    ls_dim1_rq and ac are parameters for RQ kernels.
    l = ls_dim1_gauss \sqrt{d} for SE kernels
    and
    l = ls_dim1_rq \sqrt{d} for RQ kernels.
    ac is mu in the papaer.
    """
    dims = [1, 2, 3]
    ptslens = [1000, 900, 1000]
    gauss_etimes = {
        d: gauss_env_etimes(ls_dim1_gauss, ptslen, d, n_repeat, total_steps, eps=eps)
        for d, ptslen in zip(dims, ptslens)
    }
    rq_etimes = {
        d: rq_env_etimes(ls_dim1_rq, ac, ptslen, d, n_repeat, total_steps, eps=eps)
        for d, ptslen in zip(dims, ptslens)
    }
    # assert(len(eps) == 1)
    names = [pg_ucb_name(None if len(eps) == 1 else e) for e in eps]
    keys = [pg_ucb_name(e) for e in eps]
    if include_igp:
        names.append("IGP-UCB")
        keys.append("IGP-UCB")
    res = {"d = %s (RQ)" % d: [format_etime(rq_etimes[d][n]) for n in keys] for d in dims}
    res.update({"d = %s (SE)" % d: [format_etime(gauss_etimes[d][n]) for n in keys] for d in dims})
    return pd.DataFrame(data=res, index=names)


def rq_env_etimes(
    ls_dim1, ac, ptslen, dim, n_repeat, total_steps, eps=EPS_DEFAULT
) -> Dict[str, np.ndarray]:
    r = rq_load_stddevs_mean(ls_dim1, ac, ptslen, n_repeat, dim)
    appucb_res = []
    for e in eps:
        res = load_regrets_rq_app_coarse(
            ls_dim1=ls_dim1,
            ac=ac,
            ptslen=ptslen,
            dim=dim,
            err=e,
            n_repeat=n_repeat,
            total_steps=total_steps,
            r=r,
        )
        appucb_res.append(res)
    igp_ucb_res = load_regrets_rq_igpucb(
        ls_dim1=ls_dim1,
        ac=ac,
        ptslen=ptslen,
        dim=dim,
        n_repeat=n_repeat,
        total_steps=total_steps,
        eta=2 / total_steps,
        r=r,
    )
    d = {pg_ucb_name(e): to_etime(l) for e, l in zip(eps, appucb_res) if l is not None}
    if igp_ucb_res is not None:
        d["IGP-UCB"] = to_etime(igp_ucb_res)
    return d


def to_cumsum(log):
    a = np.array([l[0] for l in log])
    return np.cumsum(a, axis=1)


def load_gauss_stddev_mean(ls_dim1, ptslen, n_repeat, dim):
    stddevs = load_pts_true_fns_gauss(ls_dim1, ptslen, n_repeat, dim)[2]
    r = str(round(stddevs.mean(), 4))
    return r


def plot_maybe(ax, a, name, slopes, **options):
    if a is not None:
        a = np.array([c / s for c, s in zip(to_cumsum(a), slopes)])
        assert a.shape[0] < 100
        assert a.shape[0] == slopes.shape[0]
        # time_interval = a.shape[1]
        # xs = np.arange(1, time_interval + 1)
        # b = a.T
        # error_widths = np.array([bs.bootstrap(r, stat_func=bs_stats.mean).error_width() for r in b])
        # ax.errorbar(xs, a.mean(axis=0), yerr=error_widths, errorevery=1000, label=name, **options)
        ax.plot(a.mean(axis=0), label=name, **options)


def to_normalized_regret(a, slopes):
    a = np.array([c / s for c, s in zip(to_cumsum(a), slopes)])
    return a


def gauss_plot_normalized_cum_regret_all_dims(
    plt,
    ls_dim1=0.2,
    n_repeat=10,
    total_steps=5000,
    ptslens=[1000, 900, 1000],
    include_igp=False,
    **options
):
    r"""
    ls_dim1_gauss is parameter for SE (Gaussian) kernels
    and l = ls_dim1_gauss \sqrt{d}.
    """
    dims = [1, 2, 3]
    res_dict = {
        d: gauss_load_normalized_cum_regrets(ls_dim1, ptslen, d, n_repeat, total_steps)
        for d, ptslen in zip(dims, ptslens)
    }

    if include_igp:
        fname = "se_1-3dim_%s.png" % (str(ls_dim1).replace(".", "_"),)
    else:
        fname = "se_1-3dim_%s_%s.png" % (str(ls_dim1).replace(".", "_"), "woigp")
    title = "SE kernel"
    plot_normalized_cum_regret_base(plt, res_dict, title, fname, include_igp=include_igp, **options)


def pg_ucb_name(e):
    if e is not None:
        return "PG-UCB(%s)" % e
    else:
        return "PG-UCB"


def gauss_load_normalized_cum_regrets(
    ls_dim1, ptslen, dim, n_repeat, total_steps
) -> Dict[str, np.ndarray]:
    eps = EPS_DEFAULT
    appucb_res = []
    r = load_gauss_stddev_mean(ls_dim1, ptslen, n_repeat, dim)
    for e in eps:
        res = load_regrets_gauss_app_coarse(
            ls_dim1=ls_dim1,
            ptslen=ptslen,
            dim=dim,
            err=e,
            n_repeat=n_repeat,
            total_steps=total_steps,
            r=r,
        )
        appucb_res.append(res)
    rand_reg = load_regrets_gauss_rand(ls_dim1, ptslen, dim, n_repeat, total_steps)
    igp_ucb_res = load_regrets_gauss_igpucb(
        ls_dim1=ls_dim1,
        ptslen=ptslen,
        dim=dim,
        n_repeat=n_repeat,
        total_steps=total_steps,
        eta=2 / total_steps,
        r=r,
    )
    rand_reg = to_cumsum(rand_reg)
    slope = rand_reg[:, -1] / total_steps

    res = {pg_ucb_name(e): to_normalized_regret(r, slope) for r, e in zip(appucb_res, eps)}
    if igp_ucb_res is not None:
        igp_ucb_reg = to_normalized_regret(igp_ucb_res, slope)
        res["IGP-UCB"] = igp_ucb_reg
    return res


def gauss_plot_normalized_cum_regret(plt, ls_dim1, ptslen, dim, n_repeat, total_steps):
    eps = EPS_DEFAULT
    appucb_res = []
    r = load_gauss_stddev_mean(ls_dim1, ptslen, n_repeat, dim)
    for e in eps:
        res = load_regrets_gauss_app_coarse(
            ls_dim1=ls_dim1,
            ptslen=ptslen,
            dim=dim,
            err=e,
            n_repeat=n_repeat,
            total_steps=total_steps,
            r=r,
        )
        appucb_res.append(res)
    rand_reg = load_regrets_gauss_rand(ls_dim1, ptslen, dim, n_repeat, total_steps)
    igp_ucb_res = load_regrets_gauss_igpucb(
        ls_dim1=ls_dim1,
        ptslen=ptslen,
        dim=dim,
        n_repeat=n_repeat,
        total_steps=total_steps,
        eta=2 / total_steps,
        r=r,
    )

    rand_reg = to_cumsum(rand_reg)
    slope = rand_reg[:, -1] / total_steps

    fig = plt.figure(figsize=(8, 6))
    ax = fig.add_subplot(111)

    # def plot_maybe(a, name, **options):
    #     if a is not None:
    #         a = np.array([c / s for c, s in zip(to_cumsum(a), slope)])
    #         ax.plot(a.mean(axis=0), label=name, **options)
    for e, res in zip(eps, appucb_res):
        if res is not None:
            plot_maybe(ax, res, "PG-UCB_%s" % e, slope)
    if igp_ucb_res is not None:
        plot_maybe(ax, igp_ucb_res, "IGP-UCB", slope, linestyle=":", alpha=0.7)
    plt.legend()
    plt.show()


def rq_load_stddevs_mean(ls_dim1, ac, ptslen, n_repeat, dim):
    (_, _, stddevs) = load_pts_true_fns_rq(ls_dim1, ac, ptslen, n_repeat, dim)
    r = str(round(stddevs.mean(), 4))
    return r


def rq_load_normalized_cum_regrets(
    ls_dim1, ac, ptslen, dim, n_repeat, total_steps
) -> Dict[str, np.ndarray]:
    r = rq_load_stddevs_mean(ls_dim1, ac, ptslen, n_repeat, dim)
    eps = EPS_DEFAULT
    rand_reg = load_regrets_rq_rand(ls_dim1, ac, ptslen, dim, n_repeat, total_steps)
    appucb_res = []
    for e in eps:
        res = load_regrets_rq_app_coarse(
            ls_dim1=ls_dim1,
            ac=ac,
            ptslen=ptslen,
            dim=dim,
            err=e,
            n_repeat=n_repeat,
            total_steps=total_steps,
            r=r,
        )
        appucb_res.append(res)
    igp_ucb_res = load_regrets_rq_igpucb(
        ls_dim1=ls_dim1,
        ac=ac,
        ptslen=ptslen,
        dim=dim,
        n_repeat=n_repeat,
        total_steps=total_steps,
        eta=2 / total_steps,
        r=r,
    )

    rand_reg = to_cumsum(rand_reg)
    slope = rand_reg[:, -1] / total_steps
    res = {pg_ucb_name(e): to_normalized_regret(r, slope) for r, e in zip(appucb_res, eps)}
    if igp_ucb_res is not None:
        igp_ucb_reg = to_normalized_regret(igp_ucb_res, slope)
        res["IGP-UCB"] = igp_ucb_reg
    return res


def rq_plot_normalized_cum_regret_all_dims(
    plt,
    ls_dim1=0.3,
    ac=2.0,
    n_repeat=10,
    total_steps=5000,
    ptslens=[1000, 900, 1000],
    include_igp=False,
    **options
):
    r"""
    ls_dim1_rq and ac are parameters for RQ kernels.
    l = ls_dim1_rq \sqrt{d} and ac is mu in the papaer.
    """
    dims = [1, 2, 3]
    res_dict = {
        d: rq_load_normalized_cum_regrets(ls_dim1, ac, ptslen, d, n_repeat, total_steps)
        for d, ptslen in zip(dims, ptslens)
    }
    if include_igp:
        fname = "rq_1-3dim_ls%s_ac%s.png" % (
            str(ls_dim1).replace(".", "_"),
            str(ac).replace(".", "_"),
        )
    else:
        fname = "rq_1-3dim_ls%s_ac%s_%s.png" % (
            str(ls_dim1).replace(".", "_"),
            str(ac).replace(".", "_"),
            "woigp",
        )
    title = "RQ kernel"
    plot_normalized_cum_regret_base(plt, res_dict, title, fname, include_igp=include_igp, **options)


options_default = {
    "markersize": 20,
    "markevery": 500,
    "linewidth": 8,
    "fs_tick_labels": 40,
    "fs_title": 60,
    "fs_legend": 50,
    "fs_ylabel": 50,
    "figsize": (70, 10),
}


def plot_normalized_cum_regret_base(
    plt,
    res_dict,
    title,
    fname,
    include_igp=True,
    markersize=20,
    markevery=500,
    linewidth=8,
    fs_tick_labels=40,
    fs_title=60,
    fs_ylabel=50,
    fs_legend=50,
    figsize=(70, 10),
):
    fig = plt.figure(figsize=figsize)
    ax1 = fig.add_subplot(1, 3, 1)
    ax2 = fig.add_subplot(1, 3, 2)
    ax3 = fig.add_subplot(1, 3, 3)
    axs = [ax1, ax2, ax3]
    dims = [1, 2, 3]
    for d, ax in zip(dims, axs):
        res = res_dict[d]
        for t in ax.get_xticklabels():
            t.set_fontsize(fs_tick_labels)
        for t in ax.get_yticklabels():
            t.set_fontsize(fs_tick_labels)
        ax.set_title("%s (d = %s)" % (title, d), fontsize=fs_title)
        for e in EPS_DEFAULT:
            name = pg_ucb_name(e)
            label_name = pg_ucb_name(None if len(EPS_DEFAULT) == 1 else e)
            reg = res[name]
            ax.plot(
                reg.mean(axis=0),
                label=label_name,
                markersize=markersize,
                marker="o",
                markevery=markevery,
                linewidth=linewidth,
            )
        if include_igp:
            ax.plot(
                res["IGP-UCB"].mean(axis=0),
                label="IGP-UCB",
                markersize=markersize,
                markevery=markevery,
                linestyle=":",
                linewidth=linewidth,
                marker="o",
            )
    ax1.legend(fontsize=fs_legend)
    ax1.set_ylabel("normalized cum. regret", fontsize=fs_ylabel)
    plt.savefig("rkhs_app_bandit/images/%s" % fname, dpi=100, bbox_inches="tight")


def rq_plot_normalized_cum_regret(plt, ls_dim1, ac, ptslen, dim, n_repeat, total_steps):
    r = rq_load_stddevs_mean(ls_dim1, ac, ptslen, n_repeat, dim)
    eps = EPS_DEFAULT
    rand_reg = load_regrets_rq_rand(ls_dim1, ac, ptslen, dim, n_repeat, total_steps)
    appucb_res = []
    for e in eps:
        res = load_regrets_rq_app_coarse(
            ls_dim1=ls_dim1,
            ac=ac,
            ptslen=ptslen,
            dim=dim,
            err=e,
            n_repeat=n_repeat,
            total_steps=total_steps,
            r=r,
        )
        appucb_res.append(res)
    igp_ucb_res = load_regrets_rq_igpucb(
        ls_dim1=ls_dim1,
        ac=ac,
        ptslen=ptslen,
        dim=dim,
        n_repeat=n_repeat,
        total_steps=total_steps,
        eta=2 / total_steps,
        r=r,
    )

    rand_reg = to_cumsum(rand_reg)
    slope = rand_reg[:, -1] / total_steps

    fig = plt.figure(figsize=(8, 6))
    ax = fig.add_subplot(111)

    for (e, res) in zip(eps, appucb_res):
        if res is not None:
            plot_maybe(ax, res, "PG-UCB_%s" % e, slope)

    if igp_ucb_res is not None:
        plot_maybe(ax, igp_ucb_res, "IGP-UCB", slope, linestyle=":", alpha=0.7)
    plt.legend()
    plt.show()


# pts, fn_values
def load_pts_true_fns_gauss(l_dim1, n, nrep, dim) -> Tuple[np.ndarray, np.ndarray]:
    a = rkhs_app_bandit.load_true_fns_gauss(l_dim1, n, nrep, dim)
    pts = np.array([b[0] for b in a])
    fns = np.array([b[1] for b in a])
    stddevs = np.array([b[2] for b in a])
    return (pts, fns, stddevs)


def plot_envs_base_dim1(plt, pts_list, fns_list, fname, linewidth=8, figsize=(20, 20)):
    fig = plt.figure(figsize=figsize)
    axs = [fig.add_subplot(5, 2, i + 1) for i in range(10)]
    for ax, pts, fns in zip(axs, pts_list, fns_list):
        ax.plot(pts, fns, linewidth=linewidth)
    plt.savefig("rkhs_app_bandit/images/%s" % fname, dpi=100, bbox_inches="tight")


def plot_envs_gauss_dim1(plt, l_dim1=0.2, **kwargs):
    pts, fns, _ = load_pts_true_fns_gauss(l_dim1, 1000, 10, 1)
    fname = "envs_se_dim1_%s.png" % str(l_dim1).replace(".", "_")
    plot_envs_base_dim1(plt, pts, fns, fname, **kwargs)


def plot_envs_rq_dim1(plt, l_dim1=0.3, ac=2.0, **kwargs):
    pts, fns, _ = load_pts_true_fns_rq(l_dim1, ac, 1000, 10, 1)
    fname = "envs_rq_dim1_%s.png" % str(l_dim1).replace(".", "_")
    plot_envs_base_dim1(plt, pts, fns, fname, **kwargs)


def load_pts_true_fns_rq(l_dim1, alpha_coeff, n, nrep, dim) -> Tuple[np.ndarray, np.ndarray]:
    a = rkhs_app_bandit.load_true_fns_rq(l_dim1, alpha_coeff, n, nrep, dim)
    pts = np.array([b[0] for b in a])
    fns = np.array([b[1] for b in a])
    stddevs = np.array([b[2] for b in a])
    return (pts, fns, stddevs)


def plot_3d(plt, pts, zs, cmap="viridis", linewidth=0.01):

    xs = [v[0] for v in pts]
    ys = [v[1] for v in pts]
    X = np.array(xs)
    Y = np.array(ys)
    Z = np.array([z for z in zs])

    fig = plt.figure(figsize=(8 * 2, 6 * 2))
    ax = fig.gca(projection="3d")

    ax.plot_trisurf(X, Y, Z, cmap=cmap, linewidth=linewidth)
    plt.show()


DIR_CHANGED = False

if not DIR_CHANGED:
    os.chdir("..")
    DIR_CHANGED = True


==> anc/src/kernels.rs <==
use crate::traits::*;
use serde::*;

pub fn lengh_scale_from_dim(l: f64, d: usize) -> f64 {
    let d = d as f64;
    let res = l * d.sqrt();
    let res_s = format!("{:.2}", res);
    let res: f64 = res_s.parse().unwrap();
    res
}

pub fn gauss_kern_length_scale(dim: usize) -> f64 {
    lengh_scale_from_dim(0.2, dim)
}

pub fn rq_kernel_lenght_scale_and_alpha(dim: usize) -> (f64, f64) {
    (lengh_scale_from_dim(0.3, dim), 2.0 * dim as f64)
}

#[derive(Clone, Debug, Serialize, Deserialize)]
pub struct GaussianKernel {
    pub sigma: f64,
}

impl GaussianKernel {
    pub fn new(sigma: f64) -> Self {
        GaussianKernel { sigma: sigma }
    }

    pub fn new_with_normalized_ls(l: f64, dim: usize) -> Self {
        let ls = lengh_scale_from_dim(l, dim);
        Self { sigma: ls }
    }
}

impl RadialBasisKernel for GaussianKernel {
    fn new_default(dim: usize) -> Self {
        GaussianKernel::new(gauss_kern_length_scale(dim))
    }

    fn rb(&self, x: f64) -> f64 {
        (-x.powi(2) / (2.0 * self.sigma.powi(2))).exp()
    }

    fn name(&self) -> String {
        format!("gauss_kernel_sigma_{}", self.sigma)
    }
}

#[derive(Clone, Debug, Serialize, Deserialize)]
pub struct RQKernel {
    pub l: f64,
    pub alpha: f64,
}

impl RQKernel {
    pub fn new_with_normalized_ls(l: f64, alpha_coef: f64, dim: usize) -> Self {
        let ls = lengh_scale_from_dim(l, dim);
        Self {
            l: ls,
            alpha: alpha_coef * dim as f64,
        }
    }
}

impl RadialBasisKernel for RQKernel {
    fn new_default(dim: usize) -> Self {
        let (l, alpha) = rq_kernel_lenght_scale_and_alpha(dim);
        Self { l: l, alpha: alpha }
    }

    fn rb(&self, x: f64) -> f64 {
        let a = (x / self.l).powi(2);
        (1.0 + a / (2.0 * self.alpha)).powf(-self.alpha)
    }

    fn name(&self) -> String {
        format!("rq_kernel_l{}_al{}", self.l, self.alpha)
    }
}

#[derive(Clone, Debug)]
pub struct MaternKernel {
    pub nu: f64,
    pub l: f64,
}

impl MaternKernel {
    pub fn new(nu: f64, l: f64) -> Self {
        MaternKernel { nu: nu, l: l }
    }
}

impl RadialBasisKernel for MaternKernel {
    fn new_default(_dim: usize) -> Self {
        unimplemented!()
    }

    fn rb(&self, _x: f64) -> f64 {
        unimplemented!();
        // let rl = x / self.l;
        // let nu = self.nu.abs();
        // if x.is_normal() {
        //     (1.0 / gamma::gamma(nu))
        //         * 2.0_f64.powf(1.0 - nu)
        //         * rl.powf(nu)
        //         * modified_bessel(nu, rl)
        // } else if x == 0.0 {
        //     1.0
        // } else {
        //     unreachable!();
        // }
    }

    fn dpoints_1d(&self, n: usize) -> DataPoints<Self> {
        dpoints_1d(n, self.clone())
    }

    fn dpoints_2d(&self, n: usize) -> DataPoints<Self> {
        dpoints_2d(n, self.clone())
    }

    fn dpoints_3d(&self, n: usize) -> DataPoints<Self> {
        dpoints_3d(n, self.clone())
    }

    fn dpoints_gen(&self, _dim: usize, _n: usize) -> DataPoints<Self> {
        unimplemented!();
    }

    fn name(&self) -> String {
        unimplemented!();
    }
}

pub mod matern_half_int {
    use statrs::function::gamma::gamma;

    fn factorial(n: usize) -> f64 {
        let n = n as f64;
        gamma(n + 1.0)
    }

    pub fn normalizing_factor(n: usize) -> f64 {
        let pi = std::f64::consts::PI;
        let mut res = (pi / 2.0).sqrt();
        res *= factorial(2 * n) / factorial(n);
        res /= 2.0_f64.powi(n as i32);
        res
    }

    pub fn normalized_coeff(j: usize, n: usize) -> f64 {
        (factorial(n) * factorial(n + j)) / (factorial(j) * factorial(n - j) * factorial(2 * n))
    }

    pub fn normalized_coeffs(n: usize) -> Vec<f64> {
        let mut a: f64 = 1.0;
        let mut res = Vec::with_capacity(n);
        for i in 0..n {
            let j = (n - i) as f64;
            a *= j / ((n as f64 + j) * (n as f64 - j + 1.0));
            res.push(a);
        }
        res.iter().rev().cloned().collect()
    }

    pub fn kern_value(n: usize, z: f64) -> f64 {
        let coeffs = normalized_coeffs(n);
        (coeffs
            .iter()
            .enumerate()
            .map(|(j, c)| c * z.powi(n as i32 - j as i32))
            .sum::<f64>()
            + 1.0)
            * (-z).exp()
    }

    pub fn kern_value_withl(n: usize, l: f64, z: f64) -> f64 {
        let nu = n as f64 + 0.5;
        let zn = (2.0 * nu).sqrt() * z / l;
        kern_value(n, zn)
    }
}

#[cfg(test)]
mod kernels_test {
    use super::*;
    #[test]
    fn matern() {
        let matn = MaternKernel { nu: 1.0, l: 1.0 };
        println!("{}", matn.rb(1e-15));
    }

    #[test]
    fn test_gamma() {
        let a = statrs::function::gamma::gamma(10.0 + 1.0);
        println!("{:e}", a);
    }

    #[test]
    fn test_norm_coeffs() {
        let n = 5;
        let coeffs = matern_half_int::normalized_coeffs(n);
        for j in 0..5 {
            let diff = coeffs[j] - matern_half_int::normalized_coeff(j, n);
            println!("{:e}", diff.abs());
        }
    }

    #[test]
    fn test_kern_value() {
        let z = 0.2;
        let n = 1;
        let l = 1.0;
        let v1 = matern_half_int::kern_value_withl(n, l, z);
        let v2 = kernel_3_2(z);
        println!("{:e}", v1 - v2);
    }

    #[allow(dead_code)]
    fn kernel_1_2(d: f64) -> f64 {
        (-d).exp()
    }

    fn kernel_3_2(d: f64) -> f64 {
        let sqrt3 = 3.0_f64.sqrt();
        (1.0 + sqrt3 * d) * (-sqrt3 * d).exp()
    }

    #[allow(dead_code)]
    fn kernel_5_2(d: f64) -> f64 {
        let sqrt5 = 5.0_f64.sqrt();
        (1.0 + sqrt5 * d + (5.0 / 3.0) * d * d) * (-sqrt5 * d).exp()
    }
}


==> anc/src/lib.rs <==
use crate::kernels::{GaussianKernel, MaternKernel, RQKernel};
use crate::simulation::read_repeated_res;
use crate::traits::DataPoints;
use crate::traits::RadialBasisKernel;
use crate::utils::modified_bessel;
use pyo3::prelude::*;
use pyo3::wrap_pyfunction;
use serde::de::DeserializeOwned;

pub mod kernels;
pub mod nbasis;
pub mod policies;
pub mod simulation;
pub mod traits;
pub mod utils;

#[pyfunction]
/// Formats the sum of two numbers as string
fn py_modified_bessel(nu: f64, x: f64) -> PyResult<f64> {
    Ok(modified_bessel(nu, x))
}

pub type RunResultTpl = (Vec<f64>, f64, usize);

#[pyfunction]
fn load_regrets(
    envs_name: &str,
    n_repeat: usize,
    total_steps: usize,
    pol_name: &str,
) -> PyResult<Vec<RunResultTpl>> {
    let res = read_repeated_res(envs_name, n_repeat, total_steps, pol_name).unwrap();
    let res = res
        .into_iter()
        .map(|x| (x.regrets, x.elapsed_time.as_secs_f64(), x.time_steps))
        .collect();
    Ok(res)
}

type PointV = Vec<f64>;

#[pyfunction]
fn gauss_kernel_name(l_1dim: f64, dim: usize) -> PyResult<String> {
    let kern = GaussianKernel::new_with_normalized_ls(l_1dim, dim);
    Ok(kern.name())
}

#[pyfunction]
fn rq_kernel_name(l_1dim: f64, ac: f64, dim: usize) -> PyResult<String> {
    let kern = RQKernel::new_with_normalized_ls(l_1dim, ac, dim);
    Ok(kern.name())
}

#[pyfunction]
fn load_true_fns_gauss(
    l_dim1: f64,
    n: usize,
    nrep: usize,
    dim: usize,
) -> PyResult<Vec<(Vec<PointV>, Vec<f64>, f64)>> {
    let kern = GaussianKernel::new_with_normalized_ls(l_dim1, dim);
    let res = load_true_fns_gen::<GaussianKernel>(&kern, n, nrep, dim);
    Ok(res)
}

#[pyfunction]
fn load_true_fns_rq(
    l_dim1: f64,
    alpha_coeff: f64,
    n: usize,
    nrep: usize,
    dim: usize,
) -> PyResult<Vec<(Vec<PointV>, Vec<f64>, f64)>> {
    let kern = RQKernel::new_with_normalized_ls(l_dim1, alpha_coeff, dim);
    let res = load_true_fns_gen::<RQKernel>(&kern, n, nrep, dim);
    Ok(res)
}

// (points, fn_values, default error_std_dev)
fn load_true_fns_gen<K>(
    kern: &K,
    n: usize,
    nrep: usize,
    dim: usize,
) -> Vec<(Vec<PointV>, Vec<f64>, f64)>
where
    K: RadialBasisKernel + DeserializeOwned,
{
    let envs = simulation::read_synthetic_envs(kern, n, nrep, dim).unwrap();
    let res = envs
        .into_iter()
        .map(|env| {
            (
                env.dpoints
                    .points
                    .iter()
                    .map(|v| v.iter().cloned().collect())
                    .collect(),
                env.true_reward_fn.value_vec.iter().cloned().collect(),
                env.with_default_err_stddev().error_std_dev,
            )
        })
        .collect();
    res
}

fn rand_unit_rkhs_elt_1d<K: RadialBasisKernel>(
    dpoints: &DataPoints<K>,
    adm_error: f64,
) -> (Vec<f64>, Vec<f64>) {
    let relt = crate::nbasis::random_unit_rkhs_elt(dpoints, adm_error);
    (
        dpoints.points.iter().map(|v| v[0]).collect::<Vec<_>>(),
        relt.value_vec.iter().cloned().collect::<Vec<_>>(),
    )
}

fn rand_unit_rkhs_elt_2d<K: RadialBasisKernel>(
    dpoints: &DataPoints<K>,
    adm_error: f64,
) -> (Vec<[f64; 2]>, Vec<f64>) {
    let relt = crate::nbasis::random_unit_rkhs_elt(&dpoints, adm_error);
    (
        dpoints.points.iter().map(|v| [v[0], v[1]]).collect(),
        relt.value_vec.iter().cloned().collect(),
    )
}

#[pyfunction]
fn rand_unit_rkhs_elt_1d_gauss(
    npoints: usize,
    sigma: f64,
    adm_error: f64,
) -> PyResult<(Vec<f64>, Vec<f64>)> {
    let ref dpoints = GaussianKernel::new(sigma).dpoints_1d(npoints);
    Ok(rand_unit_rkhs_elt_1d(dpoints, adm_error))
}

#[pyfunction]
fn rand_unit_rkhs_elt_1d_gauss_with_positive_coeffs(
    npoints: usize,
    sigma: f64,
    adm_error: f64,
) -> PyResult<(Vec<f64>, Vec<f64>)> {
    let ref dpoints = GaussianKernel::new(sigma).dpoints_1d(npoints);
    let relt = crate::nbasis::random_unit_rkhs_elt_with_positve_coeffs(dpoints, adm_error);
    Ok((
        dpoints.points.iter().map(|v| v[0]).collect::<Vec<_>>(),
        relt.value_vec.iter().cloned().collect::<Vec<_>>(),
    ))
}

#[pyfunction]
fn nbasis_1d_gauss(
    npoints: usize,
    sigma: f64,
    adm_error: f64,
) -> PyResult<(Vec<usize>, Vec<Vec<f64>>)> {
    let ref dpoints = GaussianKernel::new(sigma).dpoints_1d(npoints);
    let (points, basis) = crate::nbasis::p_greedy(dpoints, adm_error);
    Ok((
        points,
        basis
            .iter()
            .map(|b| b.value_vec.iter().cloned().collect())
            .collect(),
    ))
}

#[pyfunction]
fn rand_unit_rkhs_elt_2d_gauss(
    npoints: usize,
    sigma: f64,
    adm_error: f64,
) -> PyResult<(Vec<[f64; 2]>, Vec<f64>)> {
    let ref dpoints = GaussianKernel::new(sigma).dpoints_2d(npoints);
    Ok(rand_unit_rkhs_elt_2d(dpoints, adm_error))
}

#[pyfunction]
fn rand_unit_rkhs_elt_1d_matern(
    npoints: usize,
    nu: f64,
    l: f64,
    adm_error: f64,
) -> PyResult<(Vec<f64>, Vec<f64>)> {
    let ref dpoints = MaternKernel::new(nu, l).dpoints_1d(npoints);
    Ok(rand_unit_rkhs_elt_1d(dpoints, adm_error))
}

#[pyfunction]
fn rand_unit_rkhs_elt_2d_matern(
    npoints: usize,
    nu: f64,
    l: f64,
    adm_error: f64,
) -> PyResult<(Vec<[f64; 2]>, Vec<f64>)> {
    let ref dpoints = MaternKernel::new(nu, l).dpoints_2d(npoints);
    Ok(rand_unit_rkhs_elt_2d(dpoints, adm_error))
}

/// This module is a python module implemented in Rust.
#[pymodule]
fn rkhs_app_bandit(_py: Python, m: &PyModule) -> PyResult<()> {
    m.add_wrapped(wrap_pyfunction!(py_modified_bessel))?;
    m.add_wrapped(wrap_pyfunction!(rand_unit_rkhs_elt_1d_gauss))?;
    m.add_wrapped(wrap_pyfunction!(rand_unit_rkhs_elt_2d_gauss))?;
    m.add_wrapped(wrap_pyfunction!(rand_unit_rkhs_elt_1d_matern))?;
    m.add_wrapped(wrap_pyfunction!(rand_unit_rkhs_elt_2d_matern))?;
    m.add_wrapped(wrap_pyfunction!(
        rand_unit_rkhs_elt_1d_gauss_with_positive_coeffs
    ))?;
    m.add_wrapped(wrap_pyfunction!(nbasis_1d_gauss))?;
    m.add_wrapped(wrap_pyfunction!(load_regrets))?;
    m.add_wrapped(wrap_pyfunction!(load_true_fns_gauss))?;
    m.add_wrapped(wrap_pyfunction!(load_true_fns_rq))?;
    m.add_wrapped(wrap_pyfunction!(gauss_kernel_name))?;
    m.add_wrapped(wrap_pyfunction!(rq_kernel_name))?;
    Ok(())
}

#[cfg(test)]
mod tests {
    use crate::utils::modified_bessel;
    use nalgebra::DVector;

    #[test]
    fn it_works() {
        assert_eq!(2 + 2, 4);
    }

    #[test]
    fn powf_test() {
        let a = 1000;
        let b = (a as f64).powf(1.0 / 3.0) as isize;
        println!("{}", b);
    }

    #[test]
    fn vec_norm() {
        let v = vec![1.0, 2.0];
        let v: DVector<f64> = DVector::from_vec(v);
        println!("{}", (v.norm() - 5.0_f64.sqrt()).abs());
    }

    // #[test]
    // fn gamma_fn() {
    //     let a = 10.5;
    //     println!("{}", gamma::gamma(a));
    // }

    #[test]
    fn test_modified_bessel_value() {
        let nu = 1.0;
        let x = 0.1;
        let a = modified_bessel(nu, x);
        println!("x = {}, {}", x, a);

        let x = 10.0;
        let a = modified_bessel(nu, x);
        println!("x = {}, {}", x, a);
    }

    // #[test]
    // fn test_modified_bessel_pole() {
    //     let nu = 10.0;
    //     let x = 1e-10;
    //     let a = modified_bessel(nu, x);
    //     let nua = nu.abs();
    //     let b = 0.5 * gamma::gamma(nua) * (2.0 / x).powf(nua);
    //     println!("{}", a / b);
    // }

    // #[test]
    // fn test_knu() {
    //     use crate::utils::modified_bessel;
    //     let nu = 1.6;
    //     let x = 0.3;
    //     let a = modified_bessel(nu, x);
    //     let b = (std::f64::consts::PI * 0.5).sqrt() * (-x).exp() * x.powf(-0.5);
    //     println!("{}", a);
    //     println!("{}", a / b);

    //     let c = modified_bessel_k_alpha_naive(nu, x);
    //     println!("{}", (a - c).abs());
    // }

    // fn modified_bessel_k_alpha_naive(alpha: f64, x: f64) -> f64 {
    //     let pi = std::f64::consts::PI;
    //     let a = modified_bessel_ialpha(-alpha, x) - modified_bessel_ialpha(alpha, x);
    //     a * (pi / 2.0) / (alpha * pi).sin()
    // }

    // fn modified_bessel_ialpha(alpha: f64, x: f64) -> f64 {
    //     let n = 120;
    //     (0..n)
    //         .map(|m| {
    //             let m = m as f64;
    //             (x / 2.0).powf(2.0 * m + alpha)
    //                 / (gamma::gamma(m + 1.0) * gamma::gamma(alpha + m + 1.0))
    //         })
    //         .fold(0.0, |a, b| a + b)
    // }

    #[test]
    fn nalg_from_iter() {
        use nalgebra::DVector;
        let v = vec![1.0, 3.0, 2.0];
        let v1 = DVector::from_iterator(3, v.iter().map(|x| x * x));
        println!("{}", v1);
    }
    #[test]
    fn test_slice() {
        let v = vec![0.0, 1.0];
        v[..0].iter().for_each(|i| println!("{}", i));
    }

    #[test]
    fn test_argmax() {
        let v = DVector::from_vec(vec![0.5, -0.1, 0.1, 0.3, 1.0]);
        assert_eq!(v.argmax(), (4, 1.0));
        assert_eq!(v.argmin(), (1, -0.1));
    }

    #[test]
    fn nalg_insert_row() {
        use nalgebra::DMatrix;
        let v = DMatrix::from_iterator(2, 2, (0..4).map(|x| x as f64));
        let a = v.nrows();
        let v = v.insert_row(a, 0.0);
        let mut v = v.insert_column(a, 0.0);
        v.row_mut(2).iter_mut().for_each(|a| *a = 7.0);
        println!("{}, {}", v, v[(2, 2)]);
    }

    #[test]
    fn chol_inv() {
        use nalgebra::linalg::Cholesky;
        use nalgebra::DMatrix;
        let v = DMatrix::from_vec(2, 2, vec![1.0, 0.1, 0.1, 4.0]);
        let chol = Cholesky::new(v.clone()).unwrap();
        let w = chol.inverse();
        let a = v * w;
        println!("{}", a);
    }

    #[test]
    fn ndarray_inv() {
        use crate::kernels::GaussianKernel;
        use crate::traits::*;
        use nalgebra::DMatrix;
        use ndarray::Array;
        use ndarray_linalg::cholesky::InverseC;

        let kern = GaussianKernel::new(1.0);
        let n = 5_000;
        let dpoints = kern.dpoints_1d(n);
        let m = kern.gram_mat(&dpoints.points);
        let m = m + DMatrix::identity(n, n);
        let v: Vec<_> = m.iter().cloned().collect();
        let a = Array::from(v);
        let a = a.into_shape((n, n)).unwrap();
        let b = a.invc().unwrap();
        let b = b.into_shape(n * n).unwrap();
        let m_inv = DMatrix::from_iterator(n, n, b.to_vec().iter().cloned());

        let c = m * m_inv;
        let dist = (c - DMatrix::identity(n, n)).norm();
        // 0.00000000000338552287393642
        println!("{}", dist);
    }

    #[test]
    fn test_normal_stdev() {
        use rand::prelude::*;
        use rand_distr::Normal;
        let mut rng = StdRng::from_entropy();
        let dist = Normal::new(0.0, 0.1).unwrap();
        (0..10).for_each(|_| println!("{}", dist.sample(&mut rng)));
    }

    // #[test]
    // fn test_cs_mat() {
    //     let a = CsMat::new_csc(
    //         (3, 3),
    //         vec![0, 2, 4, 5],
    //         vec![0, 1, 0, 2, 2],
    //         vec![1., 2., 3., 4., 5.],
    //     );
    //     let b = Array::<f64, _>::eye(3);
    //     println!("{}", b);
    //     let c = Array1::<f64>::from_vec(vec![1.; 8]);
    //     let d = CsVec::new(8, vec![1, 2, 4, 6], vec![1.; 4]);
    //     let v = CsMat::new_csc((3, 1), vec![0, 3], vec![0, 1, 2], vec![1.0, 2.0, 3.0]);
    //     let vd = v.to_dense();
    //     let e = &a * &v;
    //     println!("{:?}", e.to_dense());
    // }
}


==> anc/src/nbasis.rs <==
use crate::traits::{DataPoints, RadialBasisKernel};
use nalgebra::{DMatrix, DVector};
use rand::distributions::Uniform;
use rand::prelude::*;
use serde::*;
use std::collections::HashSet;

impl<K: RadialBasisKernel> DataPoints<K> {
    pub fn kernel_mat(&self) -> DMatrix<f64> {
        self.kernel.gram_mat(&self.points)
    }

    pub fn len(&self) -> usize {
        self.points.len()
    }
}

#[derive(Clone, Debug, Serialize, Deserialize)]
pub struct RkhsElt {
    pub value_vec: DVector<f64>,
}

impl RkhsElt {
    pub fn eval(&self, point_idx: usize) -> f64 {
        self.value_vec[point_idx]
    }

    pub fn from_pt<K: RadialBasisKernel>(pt_idx: usize, data: &DataPoints<K>) -> Self {
        let pt = &data.points[pt_idx];
        let u = DVector::from_iterator(
            data.points.len(),
            data.points.iter().map(|p| data.kernel.value(p, pt)),
        );
        RkhsElt { value_vec: u }
    }

    /// This method exists for testing.
    pub fn inner_prod_test(&self, rhs: &Self, kern_mat_inv: &DMatrix<f64>) -> f64 {
        (kern_mat_inv * &rhs.value_vec).dot(&self.value_vec)
    }
}

pub fn error_fn_val(pt_idx: usize, nbasis: &Vec<RkhsElt>) -> Result<f64, &str> {
    let res = 1.0
        - nbasis
            .iter()
            .map(|b| b.eval(pt_idx).powi(2))
            .fold(0.0, |x, y| x + y);
    if res >= 0.0 {
        Ok(res)
    } else {
        Result::Err("negative error value")
    }
}

pub fn p_greedy<K: RadialBasisKernel>(
    dpoints: &DataPoints<K>,
    adm_error: f64,
) -> (Vec<usize>, Vec<RkhsElt>) {
    let ref mut rng = StdRng::from_entropy();
    // choose the first element uniform randomly.
    let n = dpoints.points.len();
    let dist = Uniform::new(0, n);
    let first_pt_idx = dist.sample(rng);
    let mut points = vec![first_pt_idx];
    let mut nbasis = vec![RkhsElt::from_pt(first_pt_idx, dpoints)];
    let mut one_m_wvec = DVector::from_iterator(n, (0..n).map(|i| 1.0 - nbasis[0].eval(i).powi(2)));
    let eps_sqrd = adm_error.powi(2);
    loop {
        let (pt_idx, er) = one_m_wvec.argmax();
        if er < eps_sqrd {
            break;
        }
        let coeffs: Vec<_> = nbasis.iter().map(|n| n.eval(pt_idx)).collect();
        let mut new_b_vec = RkhsElt::from_pt(pt_idx, dpoints).value_vec;
        coeffs
            .iter()
            .zip(nbasis.iter())
            .map(|(c, b)| *c * &b.value_vec)
            .for_each(|x| new_b_vec -= x);
        new_b_vec /= er.sqrt();
        new_b_vec
            .iter()
            .zip(one_m_wvec.iter_mut())
            .for_each(|(a, x)| *x -= a.powi(2));
        nbasis.push(RkhsElt {
            value_vec: new_b_vec,
        });
        points.push(pt_idx);
    }
    (points, nbasis)
}

pub fn random_sampling_of_points<K: RadialBasisKernel>(
    dpoints: &DataPoints<K>,
    npoints: usize,
    adm_error: f64,
) -> (Vec<usize>, Vec<RkhsElt>) {
    let ref mut rng = StdRng::from_entropy();
    // choose the first element uniform randomly.
    let n = dpoints.points.len();
    let dist = Uniform::new(0, n);
    let first_pt_idx = dist.sample(rng);
    let mut points = vec![first_pt_idx];
    let mut basis = vec![RkhsElt::from_pt(first_pt_idx, dpoints)];
    let mut one_m_wvec = DVector::from_iterator(n, (0..n).map(|i| 1.0 - basis[0].eval(i).powi(2)));
    let mut cands_set: HashSet<usize> = (0..n).collect();
    cands_set.remove(&first_pt_idx);
    loop {
        if basis.len() > npoints {
            break;
        }
        let m = cands_set.len();
        let dist = Uniform::new(0, m);
        let pt_idx = dist.sample(rng);
        cands_set.remove(&pt_idx);
        let er = one_m_wvec[pt_idx];
        if er < adm_error.powi(2) {
            break;
        }
        let coeffs: Vec<_> = basis.iter().map(|n| n.eval(pt_idx)).collect();
        let mut new_b_vec = RkhsElt::from_pt(pt_idx, dpoints).value_vec;
        coeffs
            .iter()
            .zip(basis.iter())
            .map(|(c, b)| *c * &b.value_vec)
            .for_each(|x| new_b_vec -= x);
        new_b_vec /= er.sqrt();
        new_b_vec
            .iter()
            .zip(one_m_wvec.iter_mut())
            .for_each(|(a, x)| *x -= a.powi(2));
        basis.push(RkhsElt {
            value_vec: new_b_vec,
        });
        points.push(pt_idx);
    }
    (points, basis)
}

// Using newton basis, this returns random function of unit norm.
pub fn random_unit_rkhs_elt<K: RadialBasisKernel>(
    dpoints: &DataPoints<K>,
    adm_error: f64,
) -> RkhsElt {
    let (_points, basis) = p_greedy(dpoints, adm_error);
    let m = basis.len();
    let coeffs = crate::utils::rand_unit_vec(m);
    let v: DVector<f64> = itertools::zip(basis.iter(), coeffs.iter())
        .map(|(b, c)| &b.value_vec * *c)
        .fold(DVector::zeros(dpoints.len()), |x, y| x + y);
    RkhsElt { value_vec: v }
}

pub fn random_unit_rkhs_elt_using_m_elts<K: RadialBasisKernel>(
    dpoints: &DataPoints<K>,
    m: usize,
    adm_error: f64,
) -> RkhsElt {
    let (_points, basis) = p_greedy(dpoints, adm_error);
    let coeffs = crate::utils::rand_unit_vec(m);
    let v: DVector<f64> = itertools::zip(basis.iter().take(m), coeffs.iter())
        .map(|(b, c)| &b.value_vec * *c)
        .fold(DVector::zeros(dpoints.len()), |x, y| x + y);
    RkhsElt { value_vec: v }
}

pub fn random_unt_rkhs_elt_using_random_points<K: RadialBasisKernel>(
    dpoints: &DataPoints<K>,
    npoints: usize,
    adm_err: f64,
) -> RkhsElt {
    let (_points, basis) = random_sampling_of_points(&dpoints, npoints, adm_err);
    let m = basis.len();
    let coeffs = crate::utils::rand_unit_vec(m);

    let v: DVector<f64> = itertools::zip(basis.iter(), coeffs.iter())
        .map(|(b, c)| &b.value_vec * *c)
        .fold(DVector::zeros(dpoints.len()), |x, y| x + y);
    RkhsElt { value_vec: v }
}

pub fn random_unit_rkhs_elt_with_positve_coeffs<K: RadialBasisKernel>(
    dpoints: &DataPoints<K>,
    adm_error: f64,
) -> RkhsElt {
    let (_points, basis) = p_greedy(dpoints, adm_error);
    let m = basis.len();
    let coeffs = crate::utils::rand_unit_vec_pos_coeffs(m);
    let v: DVector<f64> = itertools::zip(basis.iter(), coeffs.iter())
        .map(|(b, c)| &b.value_vec * *c)
        .fold(DVector::zeros(dpoints.len()), |x, y| x + y);
    RkhsElt { value_vec: v }
}

pub fn random_unit_rkhs_elt_with_positve_coeffs_using_melts<K: RadialBasisKernel>(
    dpoints: &DataPoints<K>,
    m: usize,
    adm_error: f64,
) -> RkhsElt {
    let (_points, basis) = p_greedy(dpoints, adm_error);
    let coeffs = crate::utils::rand_unit_vec_pos_coeffs(m);
    let v: DVector<f64> = itertools::zip(basis.iter(), coeffs.iter())
        .map(|(b, c)| &b.value_vec * *c)
        .fold(DVector::zeros(dpoints.len()), |x, y| x + y);
    RkhsElt { value_vec: v }
}

#[cfg(test)]
mod nbasis_test {
    use super::*;

    use crate::kernels::{GaussianKernel, RQKernel};
    #[test]
    fn pgreedy_gs_test() {
        let k = GaussianKernel { sigma: 1.0 };
        let dpoints = k.dpoints_3d(1000);
        let adm_error = 1e-4;
        let (points, basis) = p_greedy(&dpoints, adm_error);
        println!("{:?}", points);
        println!("{}-dim", points.len());
        let n = dpoints.points.len();
        println!(
            "count: {}",
            (0..n)
                .map(|x| error_fn_val(x, &basis))
                .filter(|x| x.is_ok())
                .count()
        );
        assert!((0..n)
            .map(|x| error_fn_val(x, &basis))
            .filter(|x| x.is_ok())
            .map(|x| x.unwrap())
            .all(|x| x < adm_error));
    }

    #[test]
    fn pgreedy_rq_test() {
        let k = RQKernel { alpha: 7.0, l: 1.0 };
        let dpoints = k.dpoints_3d(10000);
        let adm_error = 1e-4;
        let (points, basis) = p_greedy(&dpoints, adm_error);
        println!("{:?}", points);
        println!("{}-dim", points.len());
        let n = dpoints.points.len();
        println!(
            "count: {}",
            (0..n)
                .map(|x| error_fn_val(x, &basis))
                .filter(|x| x.is_ok())
                .count()
        );
        assert!((0..n)
            .map(|x| error_fn_val(x, &basis))
            .filter(|x| x.is_ok())
            .map(|x| x.unwrap())
            .all(|x| x < adm_error));
    }

    #[test]
    fn dpoints_2d_gauss_test() {
        let sigma = 1.0;
        let k = GaussianKernel { sigma: sigma };
        let dpoints = k.dpoints_2d(100 * 100);
        println!("{}", dpoints.len());
    }
}


==> anc/src/policies.rs <==
pub mod app_ucb;
pub mod bbkb;
pub mod igp_ucb;
pub mod rand;


==> anc/src/policies/app_ucb.rs <==
use crate::nbasis::p_greedy;
use crate::traits::*;
use crate::utils::{maha_norm, maha_norm_sqrd, woodbury};
use nalgebra::{DMatrix, DVector};
use rand::prelude::*;
use rayon::prelude::*;

#[derive(Debug, Clone)]
pub struct Hparams {
    pub lam: f64,
    // r-subgaussian
    pub r: f64,
    // l2 norm of the coeff is bdd by s.
    pub s: f64,
    pub delta: f64,
}

impl Hparams {
    pub fn into_string(&self) -> String {
        format!(
            "lambda{}_delta{}_r{}_s{}",
            self.lam, self.delta, self.r, self.s
        )
    }
}

#[derive(Debug, Clone)]
struct LinAppModelBase {
    hparams: Hparams,
    b_vec: Option<DVector<f64>>,
    a_mat_inv: Option<DMatrix<f64>>,
    // log det (lam^-1 V_t)
    ln_dt_vt: f64,
    ctime: usize,
    fvecs: Option<Vec<FVec>>,
    adm_err: f64,
    adm_err_factor: f64,
}

pub type FVec = DVector<f64>;

impl LinAppModelBase {
    fn new(haprams: Hparams, time_steps: usize, adm_err_factor: f64) -> Self {
        let t = time_steps as f64;
        let adm_err = adm_err_factor / t.sqrt();
        Self {
            adm_err: adm_err,
            adm_err_factor: adm_err_factor,
            hparams: haprams,
            b_vec: None,
            a_mat_inv: None,
            ln_dt_vt: 0.0,
            ctime: 1,
            fvecs: None,
        }
    }

    fn norm_sqrd(&self, fvec: &FVec) -> f64 {
        maha_norm_sqrd(self.a_mat_inv.as_ref().unwrap(), fvec)
    }

    fn inner_prod(&self, fvec1: &FVec, fvec2: &FVec) -> f64 {
        let v = self.a_mat_inv.as_ref().unwrap() * fvec2;
        v.dot(fvec1)
    }

    fn theta_estimated(&self) -> DVector<f64> {
        self.a_mat_inv.as_ref().unwrap() * self.b_vec.as_ref().unwrap()
    }

    fn init_base<K: RadialBasisKernel>(&mut self, dpoints: &DataPoints<K>) {
        if self.fvecs.is_none() {
            // initialize fvec
            let n = dpoints.len();
            let (_, basis) = p_greedy(dpoints, self.adm_err);
            let fvecs = (0..n)
                .map(|i| {
                    let v: Vec<f64> = basis.iter().map(|b| b.eval(i)).collect();
                    DVector::from_vec(v)
                })
                .collect();
            self.fvecs = Some(fvecs);
            // initialize b and a_inv
            let m = basis.len();
            self.b_vec = Some(DVector::zeros(m));
            let a_inv = DMatrix::identity(m, m) * (1.0 / self.hparams.lam);
            self.a_mat_inv = Some(a_inv);
        }
    }

    fn update<K: RadialBasisKernel>(&mut self, selected_point: usize, reward: f64) {
        match &self.fvecs {
            Some(fvecs) => {
                let ref selected_fvec = fvecs[selected_point];
                let b = self.b_vec.as_mut().unwrap();
                *b += reward * selected_fvec;
                self.ln_dt_vt += self.norm_sqrd(selected_fvec).ln_1p();
                woodbury(self.a_mat_inv.as_mut().unwrap(), selected_fvec);
                self.ctime += 1;
            }
            _ => unreachable!(),
        }
    }

    fn beta_t(&self) -> f64 {
        let a = self.ln_dt_vt - 2.0 * self.hparams.delta.ln();
        self.hparams.r * a.sqrt() + self.hparams.lam.sqrt() * self.hparams.s
    }
}

#[derive(Clone, Debug)]
pub struct LinAppUCBFiner {
    base: LinAppModelBase,
    selected_fvecs: Vec<FVec>,
}

impl LinAppUCBFiner {
    pub fn new(haprams: Hparams, time_steps: usize, adm_err_factor: f64) -> Self {
        let base = LinAppModelBase::new(haprams, time_steps, adm_err_factor);
        Self {
            selected_fvecs: Vec::new(),
            base: base,
        }
    }
}

impl<K: RadialBasisKernel> StochasticPolicy<K> for LinAppUCBFiner {
    fn init(&mut self, dpoints: &DataPoints<K>) {
        self.base.init_base(dpoints);
    }

    // Return index in points.
    fn decide(&self, _dpoints: &DataPoints<K>, _rng: &mut StdRng) -> usize {
        let theta = self.base.theta_estimated();
        let beta = self.base.beta_t();
        let ucbs: Vec<f64> = self
            .base
            .fvecs
            .as_ref()
            .unwrap()
            .iter()
            .map(|v| {
                let mu = theta.dot(v);
                let sigma = maha_norm(self.base.a_mat_inv.as_ref().unwrap(), v);
                let iprd_sum: f64 = self
                    .selected_fvecs
                    .iter()
                    .map(|x| self.base.inner_prod(x, v).abs())
                    .sum();
                mu + sigma * beta + self.base.adm_err * iprd_sum
            })
            .collect();
        let ucbs = DVector::from_vec(ucbs);
        ucbs.argmax().0
    }

    fn update(
        &mut self,
        selected_point: usize,
        reward: f64,
        _dpoints: &DataPoints<K>,
        _rng: &mut StdRng,
    ) {
        self.base.update::<K>(selected_point, reward);
        let fvec = self.base.fvecs.as_ref().unwrap()[selected_point].clone();
        self.selected_fvecs.push(fvec);
    }

    fn name(&self) -> String {
        format!(
            "linappucbfiner_epsfac{:e}_{}",
            self.base.adm_err_factor,
            self.base.hparams.into_string()
        )
    }
}

#[derive(Clone, Debug)]
pub struct PGUCB {
    base: LinAppModelBase,
    slctd_fvecs_norm_sum: f64,
}

impl PGUCB {
    pub fn new(haprams: Hparams, time_steps: usize, adm_err_factor: f64) -> Self {
        Self {
            base: LinAppModelBase::new(haprams, time_steps, adm_err_factor),
            slctd_fvecs_norm_sum: 0.0,
        }
    }
}

impl<K: RadialBasisKernel> StochasticPolicy<K> for PGUCB {
    fn init(&mut self, dpoints: &DataPoints<K>) {
        self.base.init_base(dpoints)
    }

    // return index in points.
    fn decide(&self, _dpoints: &DataPoints<K>, _rng: &mut StdRng) -> usize {
        let theta = self.base.theta_estimated();
        let beta = self.base.beta_t();
        let ucbs: Vec<_> = self
            .base
            .fvecs
            .as_ref()
            .unwrap()
            .par_iter()
            .map(|v| {
                let mu = theta.dot(v);
                let sigma = maha_norm(self.base.a_mat_inv.as_ref().unwrap(), v);
                mu + sigma * (beta + self.base.adm_err * self.slctd_fvecs_norm_sum)
            })
            .collect();

        // for debugging
        // let sigmas_sum: f64 = self
        //     .base
        //     .fvecs
        //     .as_ref()
        //     .unwrap()
        //     .par_iter()
        //     .map(|v| {
        //         let sigma = maha_norm(self.base.a_mat_inv.as_ref().unwrap(), v);
        //         sigma * sigma
        //     })
        //     .sum();
        // let sigmas_mean = sigmas_sum / self.base.fvecs.as_ref().unwrap().len() as f64;
        // println!("sigmas_mean: {}", sigmas_mean);
        let v = DVector::from_vec(ucbs);
        v.argmax().0
    }

    fn update(
        &mut self,
        selected_point: usize,
        reward: f64,
        _dpoints: &DataPoints<K>,
        _rng: &mut StdRng,
    ) {
        let fvec = self.base.fvecs.as_ref().unwrap()[selected_point].clone();
        self.slctd_fvecs_norm_sum += self.base.norm_sqrd(&fvec).sqrt();
        self.base.update::<K>(selected_point, reward);
    }

    fn name(&self) -> String {
        format!(
            "PGUCB_epsfac{:e}_{}",
            self.base.adm_err_factor,
            self.base.hparams.into_string(),
        )
    }
}


==> anc/src/policies/bbkb.rs <==
/// Near-linear time Gaussian process optimization with adaptive batchng and reparsification, ICML 2020
use crate::traits::*;
use crate::utils::{maha_norm_sqrd, outerprod, pseudo_inverse_sqrt, sym_mat_inverse, woodbury};
use nalgebra::{DMatrix, DVector};
use rand::prelude::*;
use rand_distr::{Bernoulli, Uniform};
use rayon::prelude::*;

#[derive(Clone, Debug)]
pub struct HParams {
    pub c_tilde: f64,
    pub delta: f64,
    pub lambda: f64,
    pub b: f64,
    pub r: f64,
    pub pinv_eps: f64,
}

impl HParams {
    fn into_string(&self) -> String {
        format!(
            "ct{}_delta{}_lam{}_b{}_r{}_pinveps{}",
            self.c_tilde, self.delta, self.lambda, self.b, self.r, self.pinv_eps
        )
    }
}

#[derive(Clone, Debug)]
pub struct BBKB {
    verbose: bool,
    hparams: HParams,
    ctime: usize,
    fbt: usize,
    mus: DVector<f64>,
    sigma2s: DVector<f64>,
    // sum of log(1 + 3sigma^tilde_{fb(s-1)}(x_s)^2) for s = 1,..., fb(t).
    sigma_sq_log_sum: f64,
    // sum of sigma^tilde_{fb(t)}(x_s, S_fbt)
    sigma_sq_part_sum: f64,
    emb_vecs: Option<Vec<DVector<f64>>>,
    vt_inv: Option<DMatrix<f64>>,
    vfbt_inv: Option<DMatrix<f64>>,

    selected_arms: Vec<usize>,
    observerd_rewards: Vec<f64>,
}

impl BBKB {
    pub fn new(n_points: usize, hparams: HParams, verbose: bool) -> Self {
        let lam = hparams.lambda;
        BBKB {
            verbose: verbose,
            hparams: hparams,
            ctime: 0,
            mus: DVector::zeros(n_points),
            // we use normalize kernel.
            sigma2s: DVector::from_element(n_points, 1.0) / lam,
            fbt: 0,
            sigma_sq_log_sum: 0.0,
            sigma_sq_part_sum: 0.0,
            emb_vecs: None,
            vt_inv: None,
            vfbt_inv: None,
            selected_arms: Vec::new(),
            observerd_rewards: Vec::new(),
        }
    }

    fn alpha_tilde(&self) -> f64 {
        let beta_tld =
            2.0 * self.hparams.r * (self.sigma_sq_log_sum + (1.0 / self.hparams.delta).ln()).sqrt();
        let beta_tld =
            beta_tld + (1.0 + 2.0_f64.sqrt()) * self.hparams.lambda.sqrt() * self.hparams.b;
        self.hparams.c_tilde * beta_tld
    }

    fn ucbs(&self) -> DVector<f64> {
        let sigmas = self.sigma2s.map(|x| x.sqrt());
        &self.mus + sigmas * self.alpha_tilde()
    }

    fn sigma_fb_sqrd(&self, pt: usize) -> f64 {
        if self.emb_vecs.is_none() {
            1.0 / self.hparams.lambda
        } else {
            let ref z = self.emb_vecs.as_ref().unwrap()[pt];
            let vfbt_inv = self.vfbt_inv.as_ref().unwrap();
            // we use normalized kernel.
            let app_err = 1.0 - z.dot(z);
            app_err / self.hparams.lambda + maha_norm_sqrd(vfbt_inv, z)
        }
    }

    fn sigma_t_sqrd(&self, pt: usize) -> f64 {
        if self.emb_vecs.is_none() {
            1.0 / self.hparams.lambda
        } else {
            let ref z = self.emb_vecs.as_ref().unwrap()[pt];
            let vt_inv = self.vt_inv.as_ref().unwrap();
            // we use normalized kernel.
            let app_err = 1.0 - z.dot(z);
            app_err / self.hparams.lambda + maha_norm_sqrd(vt_inv, z)
        }
    }

    // fn update_sigma_t(&mut self, pt: usize) {
    //     self.sigma2s[pt] = self.sigma_t_sqrd(pt);
    // }

    fn update_vt_inv(&mut self, selected_pt: usize) {
        let vt_inv = self.vt_inv.as_mut().expect("not none vt_inv");
        let z = &self.emb_vecs.as_ref().unwrap()[selected_pt];
        woodbury(vt_inv, z);
    }

    fn ks_vec<K: RadialBasisKernel>(
        &self,
        dict: &Vec<usize>,
        dpoints: &DataPoints<K>,
    ) -> Vec<DVector<f64>> {
        let dict_pts: Vec<_> = dict.iter().map(|&i| dpoints.points[i].clone()).collect();
        let m = dict.len();
        let ref kern = dpoints.kernel;
        dpoints
            .points
            .iter()
            .map(|p| DVector::from_iterator(m, dict_pts.iter().map(|q| kern.value(p, q))))
            .collect()
    }

    fn kernel_mat<K: RadialBasisKernel>(
        &self,
        dict: &Vec<usize>,
        dpoints: &DataPoints<K>,
    ) -> DMatrix<f64> {
        let ref kern = dpoints.kernel;
        let m = dict.len();
        let pts: Vec<_> = dict.iter().map(|&i| dpoints.points[i].clone()).collect();
        let res = DMatrix::from_fn(m, m, |i, j| kern.value(&pts[i], &pts[j]));
        res
    }

    fn recompute_emb<K: RadialBasisKernel>(&mut self, dict: &Vec<usize>, dpoints: &DataPoints<K>) {
        let kt = self.kernel_mat(dict, dpoints);
        let ks = self.ks_vec(dict, dpoints);
        let kt_sqrt_inv = pseudo_inverse_sqrt(kt, self.hparams.pinv_eps);
        let zt: Vec<_> = ks.iter().map(|k| &kt_sqrt_inv * k).collect();
        self.emb_vecs = Some(zt);
    }

    fn recompute_vt_inv(&mut self) {
        let m = self.emb_vec_dim().unwrap();
        let ref emb_vecs = self.emb_vecs.as_ref().unwrap();
        let observed_fvecs = self.selected_arms.iter().map(|&i| &emb_vecs[i]);
        let s = observed_fvecs
            .map(|z| outerprod(z, z))
            .fold(DMatrix::identity(m, m) * self.hparams.lambda, |x, y| x + y);
        self.vt_inv = Some(sym_mat_inverse(&s));
    }

    fn emb_vec_dim(&self) -> Option<usize> {
        let ref v = self.emb_vecs.as_ref()?;
        Some(v[0].len())
    }

    fn recompute_mus(&mut self) {
        let m = self.emb_vec_dim().unwrap();
        let ref emb_vecs = self.emb_vecs.as_ref().unwrap();
        let observed_fvecs = self.selected_arms.iter().map(|&i| &emb_vecs[i]);
        let b = observed_fvecs
            .zip(self.observerd_rewards.iter())
            .map(|(z, y)| z * *y)
            .fold(DVector::zeros(m), |x, y| x + y);
        let theta = self.vt_inv.as_ref().unwrap() * &b;
        let mus: Vec<f64> = emb_vecs.par_iter().map(|z| z.dot(&theta)).collect();
        let mus = DVector::from_vec(mus);
        self.mus = mus;
    }

    fn recompute_sigma2s(&mut self) {
        let n = self.mus.len();
        let idcs: Vec<usize> = (0..n).collect();
        let sigma2s_vec = idcs
            .par_iter()
            .map(|i| self.sigma_fb_sqrd(*i))
            .collect::<Vec<f64>>();
        self.sigma2s = DVector::from_vec(sigma2s_vec);
        // for i in 0..n {
        //     self.sigma2s[i] = self.sigma_fb_sqrd(i);
        // }
    }

    fn update_log_sigma2_sum(&mut self) {
        let s = self
            .selected_arms
            .iter()
            .skip(self.fbt)
            .map(|&i| (1.0 + self.sigma_fb_sqrd(i) * 3.0).ln())
            .fold(0.0, |x, y| x + y);
        self.sigma_sq_log_sum += s;
    }
}

impl<K: RadialBasisKernel> StochasticPolicy<K> for BBKB {
    fn init(&mut self, _dpoints: &DataPoints<K>) {}
    // return index in points.
    fn decide(&self, dpoints: &DataPoints<K>, rng: &mut StdRng) -> usize {
        if self.ctime == 0 {
            let dist = Uniform::new(0, dpoints.len());
            dist.sample(rng)
        } else {
            self.ucbs().argmax().0
        }
    }

    fn update(
        &mut self,
        selected_point: usize,
        reward: f64,
        dpoints: &DataPoints<K>,
        rng: &mut StdRng,
    ) {
        self.observerd_rewards.push(reward);
        self.selected_arms.push(selected_point);

        // update vt_inv
        if self.emb_vecs.is_some() {
            self.update_vt_inv(selected_point);
        }

        // update self.sigma_sq_part_sum
        self.sigma_sq_part_sum += self.sigma_fb_sqrd(selected_point);

        if 1.0 + self.sigma_sq_part_sum <= self.hparams.c_tilde {
            self.sigma2s[selected_point] = self.sigma_t_sqrd(selected_point);
            let alpha_tilde = self.alpha_tilde();
            let u_max =
                self.mus[selected_point] + alpha_tilde * self.sigma2s[selected_point].sqrt();
            let n = dpoints.len();
            let idcs_i: Vec<usize> = (0..n).collect();
            let idx_sigma_sqrd: Vec<(usize, f64)> = idcs_i
                .par_iter()
                .filter(|&i| {
                    let i: usize = *i;
                    let m = self.mus[i];
                    let s = self.sigma2s[i].sqrt();
                    let u = m + alpha_tilde * s;
                    u >= u_max
                })
                .map(|i| (*i, self.sigma_t_sqrd(*i)))
                .collect();
            idx_sigma_sqrd.into_iter().for_each(|(i, s)| {
                self.sigma2s[i] = s;
            });
            // for i in 0..n {
            //     let m = self.mus[i];
            //     let s = self.sigma2s[i].sqrt();
            //     let u = m + alpha_tilde * s;
            //     if u >= u_max {
            //         self.update_sigma_t(i);
            //     }
            // }
        } else {
            if self.verbose {
                println!("Entering resparfication step");
            }
            // resparsification step
            let dl = self.hparams.delta;
            // theoretically suggested value
            let qt = 72.0 * self.hparams.c_tilde * (4.0 * (self.ctime + 1) as f64 / dl).ln();
            let mut dict = Vec::new();
            for &x_pt in &self.selected_arms {
                let p = qt * self.sigma_fb_sqrd(x_pt);
                assert!(p > 0.0);
                // println!("value of p: {}", p);
                if p >= 1.0 {
                    dict.push(x_pt);
                } else {
                    let dist = Bernoulli::new(p).unwrap();
                    if dist.sample(rng) {
                        dict.push(x_pt);
                    }
                }
            }
            self.update_log_sigma2_sum();
            self.recompute_emb(&dict, dpoints);
            self.recompute_vt_inv();
            self.vfbt_inv = self.vt_inv.clone();
            self.recompute_mus();
            self.recompute_sigma2s();
            self.sigma_sq_part_sum = 0.0;
            self.fbt = self.ctime + 1;
            // if dict.len() != self.fbt {
            //     panic!("sparsification ocuurs.");
            // }
            println!("dict_len {}", dict.len());
            println!("fbt: {}", self.fbt);
        }

        self.ctime += 1;
    }
    fn name(&self) -> String {
        format!("BBKB_{}", self.hparams.into_string())
    }
}


==> anc/src/policies/igp_ucb.rs <==
use crate::nbasis::RkhsElt;
use crate::traits::*;
use crate::utils;
// use itertools::Itertools;
use nalgebra::{DMatrix, DVector};
use rand::prelude::*;
use rand_distr::Uniform;
use rayon::prelude::*;

#[derive(Clone, Debug)]
pub struct HParams {
    // lam = 1 + eta
    pub eta: f64,
    pub delta: f64,
    pub b: f64,
    pub r: f64,
}

impl HParams {
    pub fn into_string(&self) -> String {
        format!(
            "eta{}_delta{}_b{}_r{}",
            self.eta, self.delta, self.b, self.r
        )
    }
}

#[derive(Clone, Debug)]
pub struct IGPUCB {
    pub hprams: HParams,
    // sum of log(lam + sigma_{s-1}^2(x_s))
    // this is used for computing UCB.
    log_sigma_sum: f64,
    // initial value is 1.
    ctime: usize,
    // (K_t + lam)^(-1)
    reg_kern_mat_inv: DMatrix<f64>,
    // This corresponds to [K(x1, x), .., K(x_{t- 1}, x)]
    selected_rkhs_elts: Vec<RkhsElt>,
    selected_pts: Vec<usize>,
    observed_rewards: Vec<f64>,
}

impl IGPUCB {
    pub fn new(hparams: HParams) -> Self {
        IGPUCB {
            hprams: hparams,
            ctime: 1,
            selected_rkhs_elts: Vec::new(),
            selected_pts: Vec::new(),
            observed_rewards: Vec::new(),
            // the following values are set after 1 round.
            log_sigma_sum: 0.0,
            reg_kern_mat_inv: DMatrix::identity(1, 1),
        }
    }

    // mu + this_value * simga is UCB.
    fn confidence_bd_factor(&self) -> f64 {
        if self.ctime == 1 {
            1.0
        } else {
            let a = self.log_sigma_sum - 2.0 * self.hprams.delta.ln();
            let a = a.sqrt();
            self.hprams.b + self.hprams.r * a
        }
    }

    fn ucbs<K: RadialBasisKernel>(&self, dpoints: &DataPoints<K>) -> DVector<f64> {
        let c = self.confidence_bd_factor();
        let n = dpoints.len();

        let res = if self.ctime == 1 {
            (0..n).map(|_| c).collect()
        } else {
            let ref reg_kern_inv = self.reg_kern_mat_inv;
            let t = self.ctime - 1;
            assert_eq!(t, self.observed_rewards.len());
            assert_eq!(t, self.selected_rkhs_elts.len());
            let y = DVector::from_iterator(t, self.observed_rewards.iter().cloned());

            // for debugging
            // let sigm2_sum: f64 = dpoints
            //     .points
            //     .par_iter()
            //     .enumerate()
            //     .map(|(i, _p)| {
            //         let kx = kx_vec(&self.selected_rkhs_elts, i);
            //         let sigma2: f64 = 1.0 - (reg_kern_inv * &kx).dot(&kx);
            //         sigma2
            //     })
            //     .sum();
            // println!("simga2 mean {}", sigm2_sum / dpoints.len() as f64);

            dpoints
                .points
                .par_iter()
                .enumerate()
                .map(|(i, _p)| {
                    let kx = kx_vec(&self.selected_rkhs_elts, i);
                    let mu = (reg_kern_inv * &y).dot(&kx);
                    let sigma2: f64 = 1.0 - (reg_kern_inv * &kx).dot(&kx);
                    let sigma = sigma2.sqrt();
                    mu + sigma * c
                })
                .collect()
        };
        DVector::from_vec(res)
    }
}

fn kx_vec(rkhs_elts: &Vec<RkhsElt>, pt_idx: usize) -> DVector<f64> {
    let kx_v: Vec<_> = rkhs_elts.iter().map(|a| a.eval(pt_idx)).collect();
    DVector::from_vec(kx_v)
}

impl<K> StochasticPolicy<K> for IGPUCB
where
    K: RadialBasisKernel,
{
    fn init(&mut self, _dpoints: &DataPoints<K>) {}
    fn decide(&self, dpoints: &DataPoints<K>, rng: &mut StdRng) -> usize {
        if self.ctime == 1 {
            let n = dpoints.len();
            let distr = Uniform::new(0, n);
            distr.sample(rng)
        } else {
            let ucbs = self.ucbs(dpoints);
            ucbs.argmax().0
        }
    }
    fn update(
        &mut self,
        selected_point: usize,
        reward: f64,
        dpoints: &DataPoints<K>,
        _rng: &mut StdRng,
    ) {
        let rkhs_elt = RkhsElt::from_pt(selected_point, dpoints);
        let lam = 1.0 + self.hprams.eta;
        // we assume normalized radial kernel.
        let kxx: f64 = 1.0;

        if self.ctime == 1 {
            self.log_sigma_sum = (kxx + lam).ln();
        } else {
            let kx = kx_vec(&self.selected_rkhs_elts, selected_point);
            let sigma2 = kxx - kx.dot(&(&self.reg_kern_mat_inv * &kx));
            self.log_sigma_sum += (lam + sigma2).ln();
        }

        let kx = kx_vec(&self.selected_rkhs_elts, selected_point);

        self.selected_rkhs_elts.push(rkhs_elt.clone());
        self.observed_rewards.push(reward);
        self.selected_pts.push(selected_point);
        if self.ctime == 1 {
            self.reg_kern_mat_inv = DMatrix::identity(1, 1) / (kxx + lam);
        } else {
            let d = kxx + lam;
            let kern_mat_inv = utils::inverse_using_schur_compl(&self.reg_kern_mat_inv, &kx, d);
            // let s = self.selected_pts.len();
            // let m = DMatrix::from_vec(
            //     s,
            //     s,
            //     self.selected_rkhs_elts
            //         .iter()
            //         .cartesian_product(self.selected_pts.iter())
            //         .map(|(a, b)| a.eval(*b))
            //         .collect::<Vec<f64>>(),
            // ) + DMatrix::identity(s, s) * lam;
            // println!(
            //     "dist: {}",
            //     (&m * &kern_mat_inv - DMatrix::identity(s, s)).norm()
            // );
            self.reg_kern_mat_inv = kern_mat_inv;
        }

        self.ctime += 1;
    }

    fn name(&self) -> String {
        format!("IGPUCB_{}", self.hprams.into_string())
    }
}


==> anc/src/policies/rand.rs <==
use crate::traits::*;
use rand::prelude::*;
use rand_distr::Uniform;

#[derive(Clone, Debug)]
pub struct RandomPolicy {
    unif_dist: Uniform<usize>,
}

impl RandomPolicy {
    pub fn new(nactions: usize) -> Self {
        Self {
            unif_dist: Uniform::new(0, nactions),
        }
    }
}

impl<K: RadialBasisKernel> StochasticPolicy<K> for RandomPolicy {
    fn init(&mut self, _dpoints: &DataPoints<K>) {}

    // return index in points.
    fn decide(&self, _dpoints: &DataPoints<K>, rng: &mut StdRng) -> usize {
        self.unif_dist.sample(rng)
    }

    fn update(
        &mut self,
        _selected_point: usize,
        _reward: f64,
        _dpoints: &DataPoints<K>,
        _rng: &mut StdRng,
    ) {
    }

    fn name(&self) -> String {
        "random".to_owned()
    }
}


==> anc/src/simulation.rs <==
use crate::kernels::{GaussianKernel, RQKernel};
use crate::nbasis::{random_unt_rkhs_elt_using_random_points, RkhsElt};
use crate::traits::{DataPoints, RadialBasisKernel, RewardEnvironment, StochasticPolicy};
use crate::utils::{read_bytes, write_bytes, GenError};
use bincode;
use itertools::iproduct;
use rand::prelude::*;
use rand_distr::Normal;
use serde::de::DeserializeOwned;
use serde::{Deserialize, Serialize};
use std::time;

// noise is gaussian noise.
#[derive(Clone, Debug, Deserialize, Serialize)]
pub struct SyntheticEnv<K>
where
    K: RadialBasisKernel,
{
    pub true_reward_fn: RkhsElt,
    pub dpoints: DataPoints<K>,
    pub error_std_dev: f64,
}

// fn sup_norm(v: &DVector<f64>) -> f64 {
//     v.map(|x| x.abs()).argmax().1
// }

pub const ERROR_STD_DEV_COEFF: f64 = 0.2;

impl<K: RadialBasisKernel> SyntheticEnv<K> {
    pub fn new_random(
        dpoints: DataPoints<K>,
        error_std_dev: f64,
        npoints: usize,
        adm_err: f64,
    ) -> Self {
        // If we use the entire basis, the resulting element has very low sup norm.
        let true_reward_fn = random_unt_rkhs_elt_using_random_points(&dpoints, npoints, adm_err);
        SyntheticEnv {
            dpoints: dpoints,
            true_reward_fn: true_reward_fn,
            error_std_dev: error_std_dev,
        }
    }

    pub fn with_err_std_dev(self, error_std_dev: f64) -> SyntheticEnv<K> {
        let mut res = self.clone();
        res.error_std_dev = error_std_dev;
        res
    }

    pub fn with_default_err_stddev(self) -> SyntheticEnv<K> {
        self.with_err_std_dev_l1norm(ERROR_STD_DEV_COEFF)
    }

    pub fn with_err_std_dev_l1norm(self, c: f64) -> SyntheticEnv<K> {
        let n = self.l1_norm();
        let std_dev = n * c;
        self.with_err_std_dev(std_dev)
    }

    pub fn optimal_val_and_pt(&self) -> (usize, f64) {
        self.true_reward_fn.value_vec.argmax()
    }

    pub fn sup_norm(&self) -> f64 {
        self.true_reward_fn.value_vec.map(|x| x.abs()).argmax().1
    }

    pub fn l1_norm(&self) -> f64 {
        self.true_reward_fn.value_vec.map(|x| x.abs()).mean()
    }
}

impl<L: RadialBasisKernel> RewardEnvironment<L> for SyntheticEnv<L> {
    fn reward(&self, selected_point: usize, rng: &mut StdRng) -> f64 {
        let dist = Normal::new(0.0, self.error_std_dev).unwrap();
        self.true_reward_fn.eval(selected_point) + dist.sample(rng)
    }

    fn opt_value(&self) -> f64 {
        self.optimal_val_and_pt().1
    }
    fn dpoints_ref(&self) -> &DataPoints<L> {
        &self.dpoints
    }

    fn noise_free_value(&self, selected_point: usize) -> f64 {
        self.true_reward_fn.eval(selected_point)
    }
}

#[derive(Serialize, Deserialize, PartialEq, Debug)]
pub struct RunResults {
    pub regrets: Vec<f64>,
    pub elapsed_time: time::Duration,
    pub time_steps: usize,
}

pub fn run_in_env<ENV, K, Pol>(
    total_steps: usize,
    env: &ENV,
    pol: &mut Pol,
    rep_i: usize,
    time_limit: Option<u64>,
) -> RunResults
where
    ENV: RewardEnvironment<K>,
    K: RadialBasisKernel,
    Pol: StochasticPolicy<K>,
{
    let ref mut rng = StdRng::from_entropy();
    let start_time = time::Instant::now();
    let opt_val = env.opt_value();
    pol.init(env.dpoints_ref());
    println!("init done!");
    let mut regrets = Vec::with_capacity(total_steps);
    for i in 0..total_steps {
        println!("repeat: {}, time step {}", rep_i, i);
        let pt_idx = pol.decide(env.dpoints_ref(), rng);
        let observed = env.reward(pt_idx, rng);
        pol.update(pt_idx, observed, env.dpoints_ref(), rng);
        let true_value = env.noise_free_value(pt_idx);
        regrets.push(opt_val - true_value);
        if let Some(time_limit) = time_limit {
            if start_time.elapsed().as_secs() > time_limit {
                break;
            }
        }
    }
    RunResults {
        regrets: regrets,
        elapsed_time: start_time.elapsed(),
        time_steps: total_steps,
    }
}

pub fn run_in_env_repeatedly<ENV, K, Pol>(
    total_steps: usize,
    envs: &[ENV],
    pol: Pol,
    time_limit: Option<u64>,
) -> Vec<RunResults>
where
    ENV: RewardEnvironment<K> + Sync,
    K: RadialBasisKernel + Sync,
    Pol: StochasticPolicy<K> + Clone + Sync,
{
    envs.iter()
        .enumerate()
        .map(|(i, env)| {
            let mut pol1 = pol.clone();
            run_in_env(total_steps, env, &mut pol1, i, time_limit)
        })
        .collect()
}

pub fn run_results_path_name(
    envs_names: &str,
    n_repeat: usize,
    total_steps: usize,
    pol_name: &str,
) -> String {
    format!(
        "run_results/res_env{}_pol{}_nrep{}_tsteps{}.bincode",
        envs_names, pol_name, n_repeat, total_steps
    )
}

pub fn dump_repeated_res<ENV, K, Pol>(
    envs_name: &str,
    total_steps: usize,
    envs: &[ENV],
    pol: Pol,
    time_limit: Option<u64>,
) -> Result<(), GenError>
where
    ENV: RewardEnvironment<K> + Sync,
    K: RadialBasisKernel + Sync,
    Pol: StochasticPolicy<K> + Clone + Sync,
{
    let path = run_results_path_name(envs_name, envs.len(), total_steps, &pol.name());
    let res = run_in_env_repeatedly(total_steps, envs, pol, time_limit);
    let bytes: Vec<u8> = bincode::serialize(&res)?;
    write_bytes(&bytes, &path)?;
    Ok(())
}

pub fn envs_name<K: RadialBasisKernel>(env: &SyntheticEnv<K>) -> String {
    let n = env.dpoints.len();
    let dim = env.dpoints.points[0].len();
    format!(
        "envs_ptslen{}_dim{}_kern{}",
        n,
        dim,
        env.dpoints.kernel.name()
    )
}

pub fn read_repeated_res(
    envs_name: &str,
    n_repeat: usize,
    total_steps: usize,
    pol_name: &str,
) -> Result<Vec<RunResults>, GenError> {
    let path = run_results_path_name(envs_name, n_repeat, total_steps, pol_name);
    let bytes = read_bytes(&path)?;
    let res = bincode::deserialize(&bytes)?;
    Ok(res)
}

pub fn save_syhthetic_envs<K>(envs: &[SyntheticEnv<K>], path: &str) -> Result<(), GenError>
where
    K: RadialBasisKernel + Serialize,
{
    let bytes = bincode::serialize(envs)?;
    write_bytes(&bytes, path)?;
    Ok(())
}

pub fn read_synthetic_envs_gen<K>(path: &str) -> Result<Vec<SyntheticEnv<K>>, GenError>
where
    K: RadialBasisKernel + DeserializeOwned,
{
    let bytes = read_bytes(path)?;
    let res: Vec<SyntheticEnv<K>> = bincode::deserialize(&bytes)?;
    Ok(res)
}

pub fn envs_path_name<K: RadialBasisKernel>(
    n: usize,
    dim: usize,
    n_repeat: usize,
    kern: &K,
) -> String {
    format!(
        "bincodes/envs_ptslen{}_dim{}_nrep{}_kern{}.bincode",
        n,
        dim,
        n_repeat,
        kern.name()
    )
}

pub fn npoints_dim(dim: usize) -> usize {
    match dim {
        1 => 1000,
        2 => 900,
        3 => 1000,
        _ => unreachable!(),
    }
    // let n = 20_usize.pow(dim as u32);
    // n
}

pub fn save_synthetic_envs_base<K>(
    dims_kerns: &[(usize, K)],
    n_repeat: usize,
) -> Result<(), GenError>
where
    K: RadialBasisKernel + Serialize,
{
    let err_std_dev = 1.0;
    for (dim, kern) in dims_kerns.iter() {
        let dim = *dim;
        let n = npoints_dim(dim);
        println!("dim: {}, kern: {}", dim, kern.name());
        let dpoints = kern.dpoints_gen(dim, n);
        let npoints_reward_env = 300;
        let adm_err = 1e-4;
        let envs: Vec<_> = (0..n_repeat)
            .map(|_| {
                SyntheticEnv::new_random(dpoints.clone(), err_std_dev, npoints_reward_env, adm_err)
            })
            .collect();
        let path = envs_path_name(n, dim, n_repeat, kern);
        save_syhthetic_envs(&envs, &path)?;
    }
    Ok(())
}

pub const LS_DIM1_GAUSS: [f64; 3] = [0.1, 0.2, 0.3];

pub fn save_gaussian_synthetic_envs() -> Result<(), GenError> {
    let dims = [1, 2, 3];
    let n_repeat = 10;
    for &ls in &LS_DIM1_GAUSS {
        let dims_kerns: Vec<_> = dims
            .iter()
            .map(|&d| (d, GaussianKernel::new_with_normalized_ls(ls, d)))
            .collect();
        save_synthetic_envs_base(&dims_kerns, n_repeat)?;
        save_synthetic_envs_base(&dims_kerns, 1)?;
    }
    Ok(())
}

pub const LS_DIM1_RQ: [f64; 3] = [0.2, 0.3, 0.4];
pub const ALPHA_COEFFS_RQ: [f64; 3] = [1.0, 2.0, 3.0];

pub fn save_rq_synthetic_envs() -> Result<(), GenError> {
    let dims = [1, 2, 3];
    for (&ls, &ac) in iproduct!(&LS_DIM1_RQ, &ALPHA_COEFFS_RQ) {
        let dims_kerns: Vec<_> = dims
            .iter()
            .map(|&d| (d, RQKernel::new_with_normalized_ls(ls, ac, d)))
            .collect();
        save_synthetic_envs_base::<RQKernel>(&dims_kerns, 10)?;
        save_synthetic_envs_base::<RQKernel>(&dims_kerns, 1)?;
    }
    Ok(())
}

pub fn read_synthetic_envs<K>(
    kern: &K,
    n: usize,
    nrep: usize,
    dim: usize,
) -> Result<Vec<SyntheticEnv<K>>, GenError>
where
    K: RadialBasisKernel + DeserializeOwned,
{
    let path = envs_path_name(n, dim, nrep, kern);
    read_synthetic_envs_gen(&path)
}

#[cfg(test)]
mod tests {
    use crate::kernels::{GaussianKernel, RQKernel};
    use crate::policies;
    use crate::policies::{app_ucb, bbkb, igp_ucb};
    use crate::traits::*;
    use crate::utils::round_4f;
    use itertools::iproduct;
    use nalgebra::DVector;
    use serde::de::DeserializeOwned;

    #[test]
    fn save_gaussian_synthetic_envs() {
        super::save_gaussian_synthetic_envs().unwrap();
    }

    #[test]
    fn save_rq_synthetic_envs() {
        super::save_rq_synthetic_envs().unwrap();
    }

    #[test]
    fn test_read_synthetic_envs() {
        for &dim in &[1, 2, 3] {
            let k = super::GaussianKernel::new(0.3);
            let n = super::npoints_dim(dim);
            let nrep = 10;
            let envs = super::read_synthetic_envs(&k, n, nrep, dim).unwrap();
            println!("dim: {}, {:?}", dim, envs[0].optimal_val_and_pt());
            println!("dim: {}, {:?}", dim, envs[0].sup_norm());
        }
    }

    fn delta_default() -> f64 {
        1e-3
    }

    // const ERROR_STD_DEV_DEFAULT: f64 = 0.1;
    const NREP_DEFAULT: usize = 10;
    const TOTAL_STEPS_DEFAULT: usize = 5000;

    fn synthetic_env_default<K>(dim: usize) -> Vec<super::SyntheticEnv<K>>
    where
        K: RadialBasisKernel + DeserializeOwned,
    {
        let k = K::new_default(dim);
        let n = super::npoints_dim(dim);
        let nrep = NREP_DEFAULT;
        let envs = super::read_synthetic_envs(&k, n, nrep, dim).unwrap();
        envs.into_iter()
            .map(|env| env.with_default_err_stddev())
            .collect()
    }

    fn synthetic_env_gauss_with_ls_dim1(
        ls_dim1: f64,
        dim: usize,
    ) -> Vec<super::SyntheticEnv<GaussianKernel>> {
        let k = GaussianKernel::new_with_normalized_ls(ls_dim1, dim);
        let n = super::npoints_dim(dim);
        let envs = super::read_synthetic_envs(&k, n, NREP_DEFAULT, dim).unwrap();
        envs.into_iter()
            .map(|env| env.with_default_err_stddev())
            .collect()
    }

    fn synthetic_env_rq_with_ls_dim1(
        ls_dim1: f64,
        ac: f64,
        dim: usize,
    ) -> Vec<super::SyntheticEnv<RQKernel>> {
        let k = RQKernel::new_with_normalized_ls(ls_dim1, ac, dim);
        let n = super::npoints_dim(dim);
        let envs = super::read_synthetic_envs(&k, n, NREP_DEFAULT, dim).unwrap();
        envs.into_iter()
            .map(|env| env.with_default_err_stddev())
            .collect()
    }

    #[test]
    fn test_float_format() {
        let a = 10_000;
        let b = (1.0 / a as f64).sqrt();
        println!("{:e}", b);
        println!("{:e}", 5.0 * 1e-3);
        println!("{:e}", 1.0_f64);
    }

    fn envs_names_tstepts_default<K>(dim: usize) -> (Vec<super::SyntheticEnv<K>>, usize, String)
    where
        K: RadialBasisKernel + DeserializeOwned,
    {
        let envs = synthetic_env_default(dim);
        let total_steps = TOTAL_STEPS_DEFAULT;
        let envs_name = super::envs_name(&envs[0]);
        (envs, total_steps, envs_name)
    }

    fn run_bbkb_gen<K>(dim: usize)
    where
        K: RadialBasisKernel + DeserializeOwned + std::marker::Sync,
    {
        let (envs, total_steps, envs_name) = envs_names_tstepts_default::<K>(dim);
        let c_tildes = [1.0, 2.0, 3.0];
        let time_limit = Some(500);
        for ct in &c_tildes {
            let hparams = bbkb::HParams {
                c_tilde: *ct,
                delta: delta_default(),
                lambda: 1.0,
                b: 1.0,
                r: envs_stddev_mean(&envs),
                pinv_eps: 1e-5,
            };
            let n = super::npoints_dim(dim);
            let pol = bbkb::BBKB::new(n, hparams, true);
            super::dump_repeated_res(&envs_name, total_steps, &envs, pol, time_limit).unwrap();
        }
    }

    #[test]
    fn run_rq_bbkb_dims() {
        for &d in &[3, 2, 1] {
            run_bbkb_gen::<RQKernel>(d);
        }
    }

    #[test]
    fn run_se_bbkb_dims() {
        for &d in &[3, 2, 1] {
            run_bbkb_gen::<GaussianKernel>(d);
        }
    }

    fn run_igp_ucb_gen<K>(dim: usize)
    where
        K: RadialBasisKernel + DeserializeOwned + std::marker::Sync,
    {
        let (envs, total_steps, envs_name) = envs_names_tstepts_default::<K>(dim);
        let hparams = igp_ucb::HParams {
            eta: 2.0 / (total_steps as f64),
            delta: delta_default(),
            b: 1.0,
            r: envs_stddev_mean(&envs),
        };
        let pol = igp_ucb::IGPUCB::new(hparams);
        super::dump_repeated_res(&envs_name, total_steps, &envs, pol, None).unwrap();
    }

    #[test]
    fn run_gauss_igp_ucb() {
        for &dim in &[3, 2, 1] {
            run_igp_ucb_gen::<GaussianKernel>(dim);
        }
    }

    #[test]
    fn run_rq_igp_ucb() {
        for &dim in &[3, 2, 1] {
            run_igp_ucb_gen::<RQKernel>(dim);
        }
    }

    fn run_app_coarse_gen<K>(envs: &[super::SyntheticEnv<K>])
    where
        K: RadialBasisKernel + DeserializeOwned + std::marker::Sync,
    {
        let envs_name = super::envs_name(&envs[0]);
        let total_steps = TOTAL_STEPS_DEFAULT;
        let hparams = app_hparams_default(&envs);
        let eps_mul_factor = [5.0 * 1e-3, 1e-2, 5.0 * 1e-2, 1e-1];
        for &eps in eps_mul_factor.iter().rev() {
            let pol = app_ucb::PGUCB::new(hparams.clone(), total_steps, eps);
            super::dump_repeated_res(&envs_name, total_steps, &envs, pol.clone(), None).unwrap();
        }
    }

    fn p_greedy_dimension_base<K>(env: &super::SyntheticEnv<K>, t: usize, ac: f64) -> usize
    where
        K: RadialBasisKernel + DeserializeOwned + std::marker::Sync,
    {
        use crate::nbasis::p_greedy;
        let dpoints = &env.dpoints;
        let t = t as f64;
        let adm_error = ac / t.sqrt();
        let (_, basis) = p_greedy(dpoints, adm_error);
        basis.len()
    }

    fn reward_env_gauss_l_small(dim: usize) -> super::SyntheticEnv<GaussianKernel> {
        let k = GaussianKernel::new_with_normalized_ls(0.1, dim);
        let n = super::npoints_dim(dim);
        let nrep = 10;
        super::read_synthetic_envs(&k, n, nrep, dim).unwrap()[0].clone()
    }

    fn reward_env_rq_l_small(dim: usize) -> super::SyntheticEnv<RQKernel> {
        let k = RQKernel::new_with_normalized_ls(0.2, 2.0, dim);
        let n = super::npoints_dim(dim);
        let nrep = 10;
        super::read_synthetic_envs(&k, n, nrep, dim).unwrap()[0].clone()
    }

    #[test]
    fn test_pgreedy_dim_gauss() {
        let dims = [1, 2, 3];
        let t = 5000;
        let alpha = 5.0 * 1e-3;
        for &d in &dims {
            let env = &synthetic_env_default::<GaussianKernel>(d)[0];
            println!(
                "dim: {}, pgreedy_len: {}",
                d,
                p_greedy_dimension_base(env, t, alpha)
            );
        }
    }

    #[test]
    fn test_pgreedy_dim_l_small_gauss() {
        let dims = [1, 2, 3];
        let t = 5000;
        let alpha = 5.0 * 1e-3;
        for &d in &dims {
            let env = &reward_env_gauss_l_small(d);
            println!(
                "dim: {}, pgreedy_len: {}",
                d,
                p_greedy_dimension_base(env, t, alpha)
            );
        }
    }

    #[test]
    fn test_pgreedy_dim_l_small_rq() {
        let dims = [1, 2, 3];
        let t = 5000;
        let alpha = 5.0 * 1e-3;
        for &d in &dims {
            let env = &reward_env_rq_l_small(d);
            println!(
                "dim: {}, pgreedy_len: {}",
                d,
                p_greedy_dimension_base(env, t, alpha)
            );
        }
    }

    #[test]
    fn test_pgreedy_dim_rq() {
        let dims = [1, 2, 3];
        let t = 5000;
        let alpha = 5.0 * 1e-3;
        for &d in &dims {
            let env = &synthetic_env_default::<RQKernel>(d)[0];
            println!(
                "dim: {}, pgreedy_len: {}",
                d,
                p_greedy_dimension_base::<RQKernel>(env, t, alpha)
            );
        }
    }

    #[test]
    fn run_default_gauss_app_coarse_dims() {
        for &d in &[3, 2, 1] {
            let envs = synthetic_env_default(d);
            run_app_coarse_gen::<GaussianKernel>(&envs)
        }
    }

    #[test]
    fn run_default_rq_app_coarse_dims() {
        for &d in &[3, 2, 1] {
            let envs = synthetic_env_default(d);
            run_app_coarse_gen::<RQKernel>(&envs)
        }
    }

    #[test]
    fn run_all_gauss_pg_ucb_dims() {
        let dims = [1, 2, 3];
        for &d in dims.iter().rev() {
            for &l in super::LS_DIM1_GAUSS.iter() {
                let envs = synthetic_env_gauss_with_ls_dim1(l, d);
                run_app_coarse_gen(&envs);
            }
        }
    }

    #[test]
    fn run_all_rq_pg_ucb_dims() {
        let dims = [1, 2, 3];
        for &d in dims.iter().rev() {
            for (&l, &ac) in iproduct!(super::LS_DIM1_RQ.iter(), super::ALPHA_COEFFS_RQ.iter()) {
                let envs = synthetic_env_rq_with_ls_dim1(l, ac, d);
                run_app_coarse_gen(&envs);
            }
        }
    }

    fn run_rand_gen<K>(envs: &[super::SyntheticEnv<K>])
    where
        K: RadialBasisKernel + DeserializeOwned + std::marker::Sync,
    {
        let total_steps = TOTAL_STEPS_DEFAULT;
        let pol = policies::rand::RandomPolicy::new(envs[0].dpoints.len());
        let envs_name = super::envs_name(&envs[0]);

        super::dump_repeated_res(&envs_name, total_steps, &envs, pol, None).unwrap();
    }

    #[test]
    fn run_all_gauss_rand() {
        let dims = [1, 2, 3];
        for &d in dims.iter().rev() {
            for &l in super::LS_DIM1_GAUSS.iter() {
                let envs = synthetic_env_gauss_with_ls_dim1(l, d);
                run_rand_gen::<GaussianKernel>(&envs);
            }
        }
    }

    #[test]
    fn run_all_rq_rand() {
        let dims = [1, 2, 3];
        for &d in dims.iter().rev() {
            for (&l, &ac) in iproduct!(super::LS_DIM1_RQ.iter(), super::ALPHA_COEFFS_RQ.iter()) {
                let envs = synthetic_env_rq_with_ls_dim1(l, ac, d);
                run_rand_gen::<RQKernel>(&envs);
            }
        }
    }

    fn envs_stddev_mean<K: super::RadialBasisKernel>(envs: &[super::SyntheticEnv<K>]) -> f64 {
        let v: Vec<_> = envs.iter().map(|e| e.error_std_dev).collect();
        let v = DVector::from_vec(v);
        round_4f(v.mean())
    }

    fn app_hparams_default<K: super::RadialBasisKernel>(
        envs: &[super::SyntheticEnv<K>],
    ) -> app_ucb::Hparams {
        let r = envs_stddev_mean(envs);
        let hparams = app_ucb::Hparams {
            lam: 1.0,
            r: r,
            s: 1.0,
            delta: delta_default(),
        };
        hparams
    }
}


==> anc/src/traits.rs <==
use itertools::iproduct;
use nalgebra::{DMatrix, DVector};
use rand::prelude::*;
use serde::*;

pub type Point = DVector<f64>;

#[derive(Clone, Debug, Serialize, Deserialize)]
pub struct DataPoints<K>
where
    K: RadialBasisKernel,
{
    pub points: Vec<Point>,
    pub kernel: K,
}

pub trait RadialBasisKernel: Sized + Clone {
    // x: l2 norm of a vector
    fn rb(&self, x: f64) -> f64;
    fn value(&self, x: &Point, y: &Point) -> f64 {
        let a = (x - y).norm();
        self.rb(a)
    }
    fn gram_mat(&self, points: &[Point]) -> DMatrix<f64> {
        let n = points.len();
        let res = DMatrix::from_fn(n, n, |i, j| self.value(&points[i], &points[j]));
        res
    }

    fn dpoints_1d(&self, n: usize) -> DataPoints<Self> {
        dpoints_1d(n, self.clone())
    }

    fn dpoints_2d(&self, n: usize) -> DataPoints<Self> {
        dpoints_2d(n, self.clone())
    }

    fn dpoints_3d(&self, n: usize) -> DataPoints<Self> {
        dpoints_3d(n, self.clone())
    }

    fn dpoints_gen(&self, dim: usize, n: usize) -> DataPoints<Self> {
        match dim {
            1 => self.dpoints_1d(n),
            2 => self.dpoints_2d(n),
            3 => self.dpoints_3d(n),
            _ => panic!("not implemented"),
        }
    }

    fn name(&self) -> String;

    fn new_default(dim: usize) -> Self;
}

pub fn dpoints_1d<K: RadialBasisKernel + Clone>(n: usize, kern: K) -> DataPoints<K> {
    let points = (0..n)
        .map(|i| DVector::from_vec(vec![i as f64 / n as f64]))
        .collect::<Vec<_>>();
    let dpoints = DataPoints {
        points: points,
        kernel: kern.clone(),
    };
    dpoints
}

pub fn dpoints_2d<K: RadialBasisKernel + Clone>(n: usize, kern: K) -> DataPoints<K> {
    let m = (n as f64).sqrt().floor() as isize;
    let m = (m..(m + 2)).filter(|&i| i * i <= n as isize).max().unwrap();
    assert!(m >= 0);
    let m = m as usize;
    let points: Vec<Point> = iproduct!(0..m, 0..m)
        .map(|(a, b)| DVector::from_vec(vec![a as f64 / m as f64, b as f64 / m as f64]))
        .collect();
    let dpoints = DataPoints {
        points: points,
        kernel: kern.clone(),
    };
    dpoints
}

pub fn dpoints_3d<K>(n: usize, kern: K) -> DataPoints<K>
where
    K: RadialBasisKernel + Clone,
{
    let m = (n as f64).powf(1.0 / 3.0).floor() as isize;
    let m = (m..(m + 2))
        .filter(|&i| i * i * i <= n as isize)
        .max()
        .unwrap();
    assert!(m >= 0);
    let m = m as usize;
    let points: Vec<Point> = iproduct!(0..m, 0..m, 0..m)
        .map(|(a, b, c)| {
            DVector::from_vec(vec![
                a as f64 / m as f64,
                b as f64 / m as f64,
                c as f64 / m as f64,
            ])
        })
        .collect();
    let dpoints = DataPoints {
        points: points,
        kernel: kern.clone(),
    };
    dpoints
}

pub trait StochasticPolicy<K: RadialBasisKernel> {
    fn init(&mut self, dpoints: &DataPoints<K>);
    // return index in points.
    fn decide(&self, dpoints: &DataPoints<K>, rng: &mut StdRng) -> usize;
    fn update(
        &mut self,
        selected_point: usize,
        reward: f64,
        dpoints: &DataPoints<K>,
        rng: &mut StdRng,
    );
    fn name(&self) -> String;
}

pub trait RewardEnvironment<K: RadialBasisKernel> {
    fn reward(&self, selected_point: usize, rng: &mut StdRng) -> f64;
    fn opt_value(&self) -> f64;
    fn dpoints_ref(&self) -> &DataPoints<K>;
    fn noise_free_value(&self, selected_point: usize) -> f64;
}

pub trait InnerProd {
    fn dot(&self, x: &Self) -> f64;
}


==> anc/src/utils.rs <==
use crate::traits::InnerProd;
use nalgebra::{DMatrix, DVector};
use ndarray::{Array, Array2};
use ndarray_linalg::cholesky::InverseC;
// use ndarray_linalg::diagonal::IntoDiagonal;
use ndarray_linalg::eigh::Eigh;
use ndarray_linalg::svd::SVD as NDSVD;
use ndarray_linalg::UPLO;

use rand::prelude::*;
use std::fs::File;
use std::io::prelude::*;
use std::io::{BufReader, BufWriter};

pub type GenError = Box<dyn std::error::Error>;

pub fn round_2f(a: f64) -> f64 {
    let res_s = format!("{:.2}", a);
    let res: f64 = res_s.parse().unwrap();
    res
}

pub fn round_4f(a: f64) -> f64 {
    let res_s = format!("{:.4}", a);
    let res: f64 = res_s.parse().unwrap();
    res
}

pub fn max_by_key_partial<A, B, F>(itr: impl Iterator<Item = A>, f: F) -> Option<A>
where
    B: PartialOrd + Clone,
    F: Fn(&A) -> B,
{
    itr.max_by(|x, y| f(x).partial_cmp(&f(y)).unwrap())
}

pub fn write_bytes(bytes: &[u8], f: &str) -> Result<(), GenError> {
    let file = File::create(f)?;
    let mut file = BufWriter::new(file);
    file.write_all(bytes)?;
    file.flush()?;
    Ok(())
}

pub fn read_bytes(fname: &str) -> Result<Vec<u8>, GenError> {
    let binary_file = File::open(fname)?;
    let mut v = Vec::new();
    let mut rdr = BufReader::new(binary_file);
    rdr.read_to_end(&mut v)?;
    Ok(v)
}

/// Return modified Bessel function of the third kind K_nu(x).
pub fn modified_bessel(_nu: f64, _x: f64) -> f64 {
    unimplemented!()
    // bessel::Knu(nu, x)
}

pub fn rand_unit_vec(n: usize) -> DVector<f64> {
    let mut rng = StdRng::from_entropy();
    let dist = rand_distr::Normal::new(0.0, 1.0).unwrap();
    let mut v = DVector::from_iterator(n, (0..n).map(|_| dist.sample(&mut rng)));
    v /= v.norm();
    v
}

/// Using uniform distributions, returns a unit vector.
/// This exists only for document for patent.
pub fn rand_unit_vec_pos_coeffs(n: usize) -> DVector<f64> {
    let mut rng = StdRng::from_entropy();
    let dist = rand_distr::Uniform::new(0.0, 1.0);
    let mut v = DVector::from_iterator(n, (0..n).map(|_| dist.sample(&mut rng)));
    v /= v.norm();
    v
}

// a: symmetric positive definite matrix.
pub fn sym_mat_inverse(a: &DMatrix<f64>) -> DMatrix<f64> {
    let n = a.ncols();
    let v: Vec<_> = a.iter().cloned().collect();
    let ary = Array::from(v).into_shape((n, n)).unwrap();
    let b = ary.invc().unwrap();
    let b = b.into_shape(n * n).unwrap();
    DMatrix::from_iterator(n, n, b.to_vec())
}

pub fn into_ndarray_mat(a: DMatrix<f64>) -> Array2<f64> {
    Array2::from_shape_vec(a.shape(), a.transpose().data.into()).unwrap()
}

pub fn into_nalg_mat(a: Array2<f64>) -> DMatrix<f64> {
    let n = a.shape()[0];
    let m = a.shape()[1];
    let ary = a.into_shape(n * m).unwrap().to_vec();
    DMatrix::from_row_slice(n, m, &ary)
}

// compute pseudo inverse using
pub fn pseudo_inverse(a: DMatrix<f64>, eps: f64) -> DMatrix<f64> {
    // let s = SVD::new(a, true, true);
    // s.pseudo_inverse(eps).unwrap()
    let (u, s) = eig_dec(a);
    let s1: Vec<_> = s
        .iter()
        .map(|x| if x.abs() < eps { 0.0 } else { 1.0 / x })
        .collect();
    let s1 = DVector::from_vec(s1);
    let s1 = DMatrix::from_diagonal(&s1);
    let ut = u.transpose();
    ut * s1 * u
}

pub fn pseudo_inverse_sqrt(a: DMatrix<f64>, eps: f64) -> DMatrix<f64> {
    // let s = SVD::new(a, true, true);
    // s.pseudo_inverse(eps).unwrap()
    let (u, s) = eig_dec(a);
    let s1: Vec<_> = s
        .iter()
        .map(|x| {
            if x.abs() < eps {
                0.0
            } else {
                assert!(*x > 0.0);
                1.0 / x.sqrt()
            }
        })
        .collect();
    let s1 = DVector::from_vec(s1);
    let s1 = DMatrix::from_diagonal(&s1);
    let ut = u.transpose();
    ut * s1 * u
}

pub fn eig_dec(a: DMatrix<f64>) -> (DMatrix<f64>, DVector<f64>) {
    let a = into_ndarray_mat(a);
    let (e, vecs) = a.clone().eigh(UPLO::Upper).unwrap();
    let e = e.to_vec();
    (into_nalg_mat(vecs), DVector::from_vec(e))
}

pub fn svd_dec(a: DMatrix<f64>) -> (DMatrix<f64>, Vec<f64>, DMatrix<f64>) {
    let ary = into_ndarray_mat(a);
    let (u, s, vt) = ary.svd(true, true).unwrap();
    let u = u.unwrap();
    let vt = vt.unwrap();
    (into_nalg_mat(u), s.to_vec(), into_nalg_mat(vt))
}

pub fn rand_norm_vec(n: usize, mu: f64, sigma: f64) -> DVector<f64> {
    let dist = rand_distr::Normal::new(mu, sigma).unwrap();
    let ref mut rng = StdRng::from_entropy();
    DVector::from_iterator(n, (0..n).map(|_| dist.sample(rng)))
}

// square matrix
pub fn rand_norm_mat(n: usize, m: usize, mu: f64, sigma: f64) -> DMatrix<f64> {
    let dist = rand_distr::Normal::new(mu, sigma).unwrap();
    let ref mut rng = StdRng::from_entropy();
    DMatrix::from_iterator(n, m, (0..(n * m)).map(|_| dist.sample(rng)))
}

pub fn maha_norm(ainv: &DMatrix<f64>, x: &DVector<f64>) -> f64 {
    let y = ainv * x;
    y.dot(x).sqrt()
}

pub fn maha_norm_sqrd(ainv: &DMatrix<f64>, x: &DVector<f64>) -> f64 {
    let y = ainv * x;
    y.dot(x)
}

pub fn outerprod(x: &DVector<f64>, y: &DVector<f64>) -> DMatrix<f64> {
    x * &y.transpose()
}

/// Assuming a is symmetric, set ainv = (a + x x^t)^(-1)
pub fn woodbury(ainv: &mut DMatrix<f64>, x: &DVector<f64>) {
    let ainvx = ainv as &DMatrix<f64> * x;
    *ainv -= &(outerprod(&ainvx, &ainvx) * (1.0 / (1.0 + ainvx.dot(x))));
}

impl InnerProd for Vec<f64> {
    fn dot(&self, x: &Self) -> f64 {
        let a = DVector::from_iterator(self.len(), self.iter().cloned());
        let b = DVector::from_iterator(x.len(), self.iter().cloned());
        a.dot(&b)
    }
}

///  M = (A b b^trn d) and returns M^{-1}
pub fn inverse_using_schur_compl(
    ainv: &DMatrix<f64>,
    b_vec: &DVector<f64>,
    d: f64,
) -> DMatrix<f64> {
    let m_size = b_vec.len() + 1;
    let ainv_b = ainv * b_vec;
    let alpha = d - ainv_b.dot(b_vec);
    let alpha_inv = 1.0 / alpha;
    let minv_a = ainv + kronecker_prod(&ainv_b, &ainv_b) * alpha_inv;
    let minv_b = ainv_b * (-alpha_inv);
    let res = minv_a.clone();
    let res = res.insert_row(m_size - 1, 0.0);
    let mut res = res.insert_column(m_size - 1, 0.0);
    minv_b.iter().enumerate().for_each(|(i, a)| {
        res[(m_size - 1, i)] = *a;
        res[(i, m_size - 1)] = *a;
    });
    res[(m_size - 1, m_size - 1)] = alpha_inv;
    res
}

pub fn kronecker_prod(v: &DVector<f64>, w: &DVector<f64>) -> DMatrix<f64> {
    let v = v.iter().cloned().collect::<Vec<_>>();
    let n = v.len();
    let w = w.iter().cloned().collect::<Vec<_>>();
    let m = w.len();
    let mat_v = DMatrix::from_vec(n, 1, v);
    let mat_w = DMatrix::from_vec(1, m, w);
    mat_v * mat_w
}

#[cfg(test)]
mod tests {
    use super::*;
    #[test]
    fn test_eig() {
        let m = DMatrix::from_vec(2, 2, vec![1.0, -1.0, -1.0, 17.0]);
        let (u, a) = eig_dec(m.clone());
        let a = DMatrix::from_diagonal(&a);
        println!("{}", &u.transpose() * &a * &u);
    }

    #[test]
    fn test_svd() {
        let m = DMatrix::from_vec(2, 2, vec![1.0, 2.0, 3.0, 4.0]);
        let (u, s, vt) = svd_dec(m.clone());
        let s = DVector::from_vec(s);
        let s = DMatrix::from_diagonal(&s);
        println!("{}", m);
        println!("{}", u * s * vt);
    }

    #[test]
    fn test_pseudo_inv() {
        for _ in 0..10 {
            let m1 = rand_norm_mat(5, 5, 0.0, 3.0);
            let m = &m1 + m1.transpose();
            let n = pseudo_inverse(m.clone(), 1e-10);
            let a = m * n;
            let b = a - DMatrix::identity(5, 5);
            assert!(b.norm() < 1e-7);
        }
    }

    #[test]
    fn test_into_nalg() {
        let m = DMatrix::from_vec(2, 3, vec![1.0, 2.0, 3.0, 4.0, 5.0, 6.0]);
        println!("{}", m);
        let ary = into_ndarray_mat(m);
        println!("{}", ary);
        let m = into_nalg_mat(ary);
        println!("mat: {}", m);
    }

    #[test]
    fn rand_unit_vec_test() {
        let n = 2;
        for _i in 0..10 {
            let v = rand_unit_vec(n);
            println!("{}", v[0].powi(2) + v[1].powi(2));
        }
    }

    #[test]
    fn rand_norm_matrix() {
        let m = rand_norm_mat(2, 2, 0.0, 1.0);
        println!("{}", m);
    }

    fn rand_symm_mat(n: usize) -> DMatrix<f64> {
        let a = rand_norm_mat(n, n, 0.0, 1.0);
        let at = a.transpose();
        (&a + &at) / 2.0
    }

    #[test]
    fn woodbury_test() {
        let n = 3;
        let mut a = rand_symm_mat(n);
        let mut ainv = {
            let b = nalgebra::linalg::LU::new(a.clone());
            b.try_inverse().unwrap()
        };

        let x = rand_norm_vec(n, 0.0, 1.0);
        woodbury(&mut ainv, &x);

        a += outerprod(&x, &x);
        let a1_inv = {
            let b = nalgebra::linalg::LU::new(a.clone());
            b.try_inverse().unwrap()
        };
        println!("{}", (ainv - a1_inv).norm());
    }

    #[test]
    fn inner_prod_test() {
        let a = vec![1.0, 2.0, 3.0];
        println!("{}", a.dot(&a));
    }

    #[test]
    fn test_kronecker() {
        let v = DVector::from_vec(vec![1.0, 2.0]);
        let w = DVector::from_vec(vec![-1.0, 3.0]);
        let m = kronecker_prod(&v, &w);
        println!("{}", m);
    }

    #[test]
    fn test_insert() {
        let v = DVector::from_vec(vec![1.0, 2.0, 3.0]);
        let w = DVector::from_vec(vec![-1.0, 3.0, 4.0]);
        let m = kronecker_prod(&v, &w);
        let m = m.insert_row(3, 0.0);
        let m = m.insert_column(3, 0.0);
        println!("{}", m);
    }

    #[test]
    fn test_mat_inv_schur() {
        for _ in 0..10 {
            let m = rand_norm_mat(3, 3, 0.0, 5.0);
            let m = &m + m.transpose();
            let a = m.slice((0, 0), (2, 2)).clone();
            let ainv = a.try_inverse().unwrap();
            let b_vec = m.row(2).iter().take(2).cloned().collect::<Vec<f64>>();
            let b_vec = DVector::from_vec(b_vec);
            let d = m[(2, 2)];
            let n = inverse_using_schur_compl(&ainv, &b_vec, d);
            let idn: DMatrix<f64> = DMatrix::identity(3, 3);
            let diff = &m * &n - &idn;
            assert!(diff.abs().norm() < 1e-10);
        }
    }
}

